QSlack: A slack-variable approach for variational quantum semi-definite programming

Solving optimization problems is a key task for which quantum computers could possibly provide a speedup over the best known classical algorithms. Particular classes of optimization problems including semi-definite programming (SDP) and linear programming (LP) have wide applicability in many domains of computer science, engineering, mathematics, and physics. Here we focus on semi-definite and linear programs for which the dimensions of the variables involved are exponentially large, so that standard classical SDP and LP solvers are not helpful for such large-scale problems. We propose the QSlack and CSlack methods for estimating their optimal values, respectively, which work by 1) introducing slack variables to transform inequality constraints to equality constraints, 2) transforming a constrained optimization to an unconstrained one via the penalty method, and 3) replacing the optimizations over all possible non-negative variables by optimizations over parameterized quantum states and parameterized probability distributions. Under the assumption that the SDP and LP inputs are efficiently measurable observables, it follows that all terms in the resulting objective functions are efficiently estimable by either a quantum computer in the SDP case or a quantum or probabilistic computer in the LP case. Furthermore, by making use of SDP and LP duality theory, we prove that these methods provide a theoretical guarantee that, if one could find global optima of the objective functions, then the resulting values sandwich the true optimal values from both above and below. Finally, we showcase the QSlack and CSlack methods on a variety of example optimization problems and discuss details of our implementation, as well as the resulting performance. We find that our implementations of both the primal and dual for these problems approach the ground truth, typically achieving errors of order $10^{-2}$.

==> anc/AnsatzLacs.py <==
import numpy as np
import random
import matplotlib.pyplot as plt
import time
from qulacs import QuantumState, QuantumCircuit, DensityMatrix, StateVector
from qulacs.state import partial_trace
import pickle
from datetime import datetime
import os
import copy
from qulacs.gate import TOFFOLI
import qiskit
from qiskit import Aer

########### helper functions ############
def create_list(start, length):
    """
    creates an increasing list start from "start" with length "length
    For example, create_list(3, 2) = [3, 4]
    """
    return [start + i for i in range(length)]

def rxx(circuit, theta, control, target):
    circuit.add_H_gate(control)
    circuit.add_H_gate(target)
    circuit.add_CNOT_gate(control, target)
    circuit.add_RZ_gate(target, theta)
    circuit.add_CNOT_gate(control, target)
    circuit.add_H_gate(control)
    circuit.add_H_gate(target)
    return circuit

def ryy(circuit, theta, control, target):
    circuit.add_RX_gate(control, np.pi/2)
    circuit.add_RX_gate(target, np.pi/2)
    circuit.add_CNOT_gate(control, target)
    circuit.add_RZ_gate(target, theta)
    circuit.add_CNOT_gate(control, target)
    circuit.add_RX_gate(control, -np.pi/2)
    circuit.add_RX_gate(target, -np.pi/2)
    return circuit

def rzz(circuit, theta, control, target):
    circuit.add_CNOT_gate(control, target)
    circuit.add_RZ_gate(target, theta)
    circuit.add_CNOT_gate(control, target)
    return circuit


def add_CSWAP_gate(qc, control, target1, target2):
    qc.add_CNOT_gate(target2, target1)
    toffoli_gate = TOFFOLI(control, target1, target2)
    qc.add_gate(toffoli_gate)
    qc.add_CNOT_gate(target2, target1)
    return qc

def add_CY_gate(qc, control, target):
    qc.add_Sdag_gate(target)
    qc.add_CNOT_gate(control, target)
    qc.add_S_gate(target)
    return qc

########### Definition of different ansatz classes ############
class Ansatz:
    """
    Parent class for all ansatz. For a 5 qubit circuit with 2 qubit reference system. We 
    assume that first three qubits represents the system and the last 2 qubits represents 
    the reference system
    qubits is the list of qubits that we will construct the ansatz on.
    """
    def __init__(self, sys_size, ref_size, num_layers=1, params=None):
        self.sys_size = sys_size
        self.ref_size = ref_size
        self.total_qubits = sys_size + ref_size
        self.num_layers = num_layers
        self.params = params
        self.from_zero = create_list(0, self.total_qubits)
        self._cirq = None

    @property
    def cirq(self):
        if self._cirq is None:
            self._cirq = self._prep_state(self.from_zero)  # Lazy evaluation
        return self._cirq

    def get_parameter_num(self):
        raise NotImplementedError("Subclasses must implement get_parameter_num method.")

    def _prep_state(self, qubit, circuit=None):
        """
        prepare the ansatz on spcified qubits
        """
        raise NotImplementedError("Subclasses must implement _prep_state method.")
        
    def append_circuit(self, qubits, circuit_size, circuit=None):
        """
        callable function to append the ansatz onto the specified qubits with current parameters
        """
        assert len(qubits) == self.total_qubits, "The list of qubits must match the size of the system"
        assert circuit_size >= self.total_qubits, "new circuit size should be no smaller than current circuit size"
        if circuit is None:
            circuit = QuantumCircuit(circuit_size)
   
        circuit = self._prep_state(qubits, circuit)
        return circuit
        
    def set_params(self, new_params):
        self.params = new_params
        self._cirq = self._prep_state(self.from_zero)
        
    def get_density_matrix(self):
        state = DensityMatrix(self.total_qubits)
        circuit = self.cirq
        circuit.update_quantum_state(state)
        trace = partial_trace(state, create_list(self.sys_size, self.ref_size))
        return trace.get_matrix()
    
        
    
class General(Ansatz):
    """
    The most general ansatz. Each layer consists of rotation of Rx, Ry, and Rz on each qubit. 
    Also has RXX, RYY, RZZ on consecutive qubits
    """
    def __init__(self, sys_size, ref_size, num_layers=1, params=None):
        super().__init__(sys_size, ref_size, num_layers, params)
        self._cirq = None
        

    @property
    def cirq(self):
        return super().cirq

    def get_parameter_num(self):
        return 6 * self.total_qubits * self.num_layers
    
    def _prep_state(self, qubits, qc=None):
        size = self.total_qubits
        layers = self.num_layers
        if self.params is None:
            self.params = np.random.random(self.get_parameter_num())
            
        params = self.params
        if qc is None:
            qc = QuantumCircuit(size)
            
        index = 0
        for j in range(layers):
            for i in range(size):
                qc.add_RX_gate(qubits[i], params[index+(3*i)])
                qc.add_RY_gate(qubits[i], params[index+(3*i)+1])
                qc.add_RZ_gate(qubits[i], params[index+(3*i)+2])
            index += 3 * self.total_qubits

            for i in range(size):
                qc = rxx(qc, params[index+(3*i)], qubits[i], qubits[(i+1)%size])
                qc = ryy(qc, params[index+(3*i)+1], qubits[i], qubits[(i+1)%size])
                qc = rzz(qc, params[index+(3*i)+2], qubits[i], qubits[(i+1)%size])
            index += 3 * self.total_qubits
        return qc
    
    def append_circuit(self, qubits, circuit_size, circuit=None):
        return super().append_circuit(qubits, circuit_size, circuit)

    def set_params(self, new_params):
        super().set_params(new_params)
        
    def get_density_matrix(self):
        return super().get_density_matrix()
    
class QCBM(Ansatz):
    """
    The most general ansatz. Each layer consists of rotation of Rx, Ry, and Rz on each qubit. 
    Also has RXX, RYY, RZZ on consecutive qubits
    """
    def __init__(self, sys_size, ref_size, num_layers=1, params=None):
        super().__init__(sys_size, ref_size, num_layers, params)
        self._cirq = None
        
    @property
    def cirq(self):
        return super().cirq

    def get_parameter_num(self):
        return self.num_layers * (3*self.total_qubits - 1)
    
    def _prep_state(self, qubits, qc=None):
        size = self.total_qubits
        layers = self.num_layers
        if self.params is None:
            self.params = np.random.random(self.get_parameter_num())
            
        params = self.params
        if qc is None:
            qc = QuantumCircuit(size)
            
        index = 0
        for j in range(layers):
            for i in range(size):
                qc.add_RX_gate(qubits[i], params[index+i])
                qc.add_RY_gate(qubits[i], params[index+i+size])
            index += 2 * self.total_qubits

            for i in range(size-1):
                qc = rxx(qc, params[index+i], qubits[i], qubits[(i+1)%size])
            index += (self.total_qubits - 1)
        return qc
    
    def append_circuit(self, qubits, circuit_size, circuit=None):
        return super().append_circuit(qubits, circuit_size, circuit)

    def set_params(self, new_params):
        super().set_params(new_params)
        
    def get_density_matrix(self):
        return super().get_density_matrix()
    
    def get_prob(self, shots):
        state = StateVector(self.total_qubits)
        circuit = self.cirq
        circuit.update_quantum_state(state)
        probs = np.square(np.absolute(state.get_vector()))
        if shots is None:
            return probs
        else:
            rng = np.random.default_rng()
            counts = rng.multinomial(shots, np.fromiter(probs, dtype=float))
            probabilities_shots = counts/shots
            return probabilities_shots
    
class CCA:
    """
    Defines a state using convex combination ansatz. Conisists of a QCBM ansatz and any kind of unitary ansatz
    """
    def __init__(self, qcbm, unitary):
        self.qcbm = qcbm
        self.unitary = unitary
        self.qcbm_param_num = qcbm.get_parameter_num()
        self.unitary_param_num = unitary.get_parameter_num()
        
    def set_params(self, new_params):
        qcbm_params = new_params[:self.qcbm_param_num]
        unitary_params = new_params[self.qcbm_param_num:]
        self.qcbm.set_params(qcbm_params)
        self.unitary.set_params(unitary_params)
        
    def set_unitary_params(self, new_params):
        self.unitary.set_params(new_params)
        
    def set_qcbm_params(self, new_params):
        self.qcbm.set_params(new_params)
        
    def get_params(self):
        return [*self.qcbm.params, *self.unitary.params]
        
    def get_qcbm_params(self):
        return self.qcbm.params
    
    def get_unitary_params(self):
        return self.unitary.params
    
    def get_parameter_num(self):
        return self.qcbm.get_parameter_num() + self.unitary.get_parameter_num()

    def get_prob(self, shots):
        ansatz = self.qcbm
        state = StateVector(ansatz.total_qubits)
        circuit = ansatz.cirq
        circuit.update_quantum_state(state)
        probs = np.square(np.absolute(state.get_vector()))
        if shots is None:
            return probs
        else:
            rng = np.random.default_rng()
            counts = rng.multinomial(shots, np.fromiter(probs, dtype=float))
            probabilities_shots = counts/shots
            return probabilities_shots

    def get_dm(self, shots):
        """
        ansatz: a CCA object
        returns the density matrix of the state defined by the probability distribution and ansatz unitary
        Represents the formula \summation p_i*U(θ)|i><i|U_dag(θ)
        """
        unitary = self.unitary
        prob = self.get_prob(shots)
        sys_size = unitary.sys_size
        N = 2 ** sys_size
        
        state = DensityMatrix(sys_size)
        init_matrix = np.zeros((N, N))
        np.fill_diagonal(init_matrix, prob)
        state.load(init_matrix)
        
        circ = unitary.cirq
        circ.update_quantum_state(state)
        return state.get_matrix()
    
########### other helper functions ############ 
def get_smooth(lst_outer, window_size):
    rolling_mean = []
    for lst in lst_outer:
        rolling_mean.append(np.convolve(lst, np.ones(window_size), 'valid') / window_size)
    return rolling_mean

def get_probabilities(total_size, circ, indices_to_trace_out):
    state = DensityMatrix(total_size)
    circ.update_quantum_state(state)
    traced_out = partial_trace(state, indices_to_trace_out)
    density_matrix = traced_out.get_matrix()
    probabilities = np.real(density_matrix.diagonal())
    return probabilities

def calculate_trace(probabilities, sys_size, shots):
    prob_dict = {format(key, "b").zfill(sys_size*2): probabilities[key] for key in range(2**(sys_size*2))}
    
    rng = np.random.default_rng()
    counts = rng.multinomial(shots, np.fromiter(prob_dict.values(), dtype=float))
    prob_dict_shots = {key: count / shots for key, count in zip(prob_dict.keys(), counts) if count > 0}
    summ = 0
    for key in prob_dict_shots:
        bitand = ''.join(map(min, key[0:sys_size], key[sys_size:2*sys_size]))
        flag = bitand.count('1')%2
        if (flag == 1):
            summ += prob_dict_shots[key]
    
    return 2*(1-summ)-1

def get_swap_unitary(sys_size):
    backend = Aer.get_backend('unitary_simulator')
    circ = qiskit.QuantumCircuit(sys_size*2)
    for i in range(sys_size):
        circ.cx(i, i + sys_size)
        circ.h(i)
    job = qiskit.execute(circ, backend)
    result = job.result()
    swap_test_unitary = result.get_unitary(circ, decimals=5)
    return swap_test_unitary.to_matrix()

def get_lr(lr_max, lr_min, dec_interval, total_iters):
    factors = np.float_power(2, - (np.arange(total_iters) // dec_interval))
    lrs = lr_max * factors
    return np.maximum(lrs, lr_min)

        
def save_data_to_file(loss, penal, obj, problem_name, folder_name, file_name=None):
    # Get current date and time
    os.makedirs(folder_name, exist_ok=True)
    
    if file_name is None:
        file_name = datetime.now().strftime('%Y-%m-%d_%H-%M-%S')
    
    # Create a file name using the date-time format
    file_name = os.path.join(folder_name, f'{file_name}-{problem_name}.pkl')
    
    with open(file_name, 'wb') as file:
        # Pickle the list and dictionary and write them to the file
        pickle.dump(obj, file)
        pickle.dump(loss, file)
        pickle.dump(penal, file)
    print(f'Data saved to {file_name} successfully!')

def load_data_from_file(folder_name, file_name):
    try:
        file_name = os.path.join(folder_name, file_name)
        with open(file_name, 'rb') as file:
            # Load the list and dictionary from the file
            obj = pickle.load(file)
            loss = pickle.load(file)
            penal = pickle.load(file)
        print(f'Data loaded from {file_name} successfully!')
        return obj, loss, penal
    except FileNotFoundError:
        print(f'File {file_name} not found in the specified directory. Returning empty list and dictionary.')
        return [], {}

==> anc/CCAUtil.py <==
import numpy as np
from qulacs import QuantumState, QuantumCircuit, DensityMatrix
from qulacs.state import partial_trace
import qiskit
from qiskit import Aer
from AnsatzLacs import *

############################ functions to set up trainings ############################
def create_ansatz(ansatz_type, sys_size, ref_size, num_layers):
    """
    Creates an ansatz object specified by these parameters.
    ansatz_type: can only be "general" or "qcbm".
    """
    if ansatz_type == "general":
        ansatz = General(sys_size, ref_size, num_layers)
        ansatz_param = np.random.normal(size=ansatz.get_parameter_num()) % (2 * np.pi)
        ansatz.set_params(ansatz_param)
        return ansatz
    elif ansatz_type == "qcbm":
        ansatz = QCBM(sys_size, ref_size, num_layers)
        ansatz_param = np.random.normal(size=ansatz.get_parameter_num()) % (2 * np.pi)
        ansatz.set_params(ansatz_param)
        return ansatz
    else:
        print("Ansatz type does not exist. Created a General ansatz instead")
        return create_ansatz("general", sys_size, ref_size, num_layers)

def create_cca(ansatz_type, sys_size, ref_size, num_layers, qcbm_layers):
    """
    Creates a convex combination ansatz object specified by these parameters.
    ansatz_type: can only be "general", "qcbm", or "he" which stands for hardware efficient.
    """
    unitary_ansatz = create_ansatz(ansatz_type, sys_size, ref_size, num_layers)
    qcbm_unitary = create_ansatz("qcbm", sys_size, ref_size, qcbm_layers)
    return CCA(qcbm_unitary, unitary_ansatz)

def get_parameter_number(ansatz_type, sys_size, ref_size, num_layers):
    """
    Calculate the number of parameters needed for an ansatz specified by these parameters.
    ansatz_type: can only be "general" or "qcbm".
    """
    if ansatz_type == "general":
        return 6 * (sys_size + ref_size) * num_layers
    elif ansatz_type == "qcbm":
        return num_layers * (3 * (sys_size + ref_size) - 1)

def get_lr(lr_max, lr_min, dec_interval, total_iters):
    """
    returns a list of length = total_iters. Contains learning rates for each iteration.
    Max and min value are given by lr_max, lr_min. Each "dec_interval" iterations decrease the 
    current learning rate by half
    """
    factors = np.float_power(2, - (np.arange(total_iters) // dec_interval))
    lrs = lr_max * factors
    return np.maximum(lrs, lr_min)

############################# helper functions for later ##############################
    
def get_swap_unitary(sys_size):
    """
    Returns the unitary matrix that's equivalent to performing a descructive swap test
    """
    backend = Aer.get_backend('unitary_simulator')
    circ = qiskit.QuantumCircuit(sys_size*2)
    for i in range(sys_size):
        circ.cx(i, i + sys_size)
        circ.h(i)
    job = qiskit.execute(circ, backend)
    result = job.result()
    swap_test_unitary = result.get_unitary(circ, decimals=5)
    return swap_test_unitary.to_matrix()

def calculate_trace(probabilities, sys_size, shots):
    """
    Calculates Tr[AB] given the distribution after performing descructive swap test and the system size. 
    The accuracy of the results depends on the number of shots we put in
    """
    prob_dict = {format(key, "b").zfill(sys_size*2): probabilities[key] for key in range(2**(sys_size*2))}
    
    rng = np.random.default_rng()
    counts = rng.multinomial(shots, np.fromiter(prob_dict.values(), dtype=float))
    prob_dict_shots = {key: count / shots for key, count in zip(prob_dict.keys(), counts) if count > 0}
    summ = 0
    for key in prob_dict_shots:
        bitand = ''.join(map(min, key[0:sys_size], key[sys_size:2*sys_size]))
        flag = bitand.count('1')%2
        if (flag == 1):
            summ += prob_dict_shots[key]
    
    return 2*(1-summ)-1

############################ functions to perform destructive swap tests to get traces ############################

def get_trace_helper(swap_test_unitary, cca1, cca2, qcbm_shots, num_shots):
    """
    If num_shots = None then it's the noiseless version. Otherwise it contains sampling noise.
    param cca1: an instance of the CCA class
    param cca2: an instance of the CCA class
    param qcbm_shots: number of shots used to get the probability distribution of qcbm
    param num_shots: the number of shots executed on the quantum circuit over which to average
    return: floating point value for the trace
    """
    sys_size = cca1.unitary.sys_size
    
    if num_shots is None:
        state1 = cca1.get_dm(None)
        state2 = cca2.get_dm(None)
        return np.real(np.trace(state1 @ state2))

    else:
        state1 = cca1.get_dm(qcbm_shots)
        state2 = cca2.get_dm(qcbm_shots)
        
        total_state = np.kron(state1,state2)
        density_matrix = swap_test_unitary @ total_state @ np.conjugate(swap_test_unitary).T

        probabilities = np.real(density_matrix.diagonal())
        return calculate_trace(probabilities, sys_size, num_shots)
    
def get_purity(cca, qcbm_shots):
    if qcbm_shots is None:
        prob = cca.get_prob(None)
        return np.dot(prob, prob)
    
    else:
        prob1 = cca.get_prob(qcbm_shots)
        prob2 = cca.get_prob(qcbm_shots)
        return np.dot(prob1, prob2)
    
############################ helper functions to get expected value given pauli strings ############################
def get_pauli_val(pauli_string):
    sys_size = len(pauli_string)
    x = [(format(i, "b").zfill(sys_size)) for i in range(2**(sys_size))]
    y = np.zeros(2**sys_size)
    for j in range(2**sys_size):
        elem = x[j]
        acc = 1
        for i in range(sys_size):
            bit = elem[i]
            if pauli_string[i] == 'I':
                acc *= 1
            else:
                acc *= -1*(2* int(bit) - 1)
        y[j] = acc
    return(y)

def get_pauli(pauli_char):
    """
    returns the corresponding matrix from the pauli string
    """
    if pauli_char == 'I':
        return np.array([[1,0],[0,1]],dtype = np.cdouble)
    elif pauli_char == 'X':
        return np.array([[0,1],[1,0]],dtype = np.cdouble)
    elif pauli_char == 'Y':
        return np.array([[0,-1j],[1j,0]],dtype = np.cdouble)
    elif pauli_char == 'Z':
        return np.array([[1,0],[0,-1]],dtype = np.cdouble)

def get_pauli_prod(pauli_string):
    pauli = np.ones((1,1))
    for char in pauli_string[::-1]:
        pauli = np.kron(get_pauli(char),pauli)
    return pauli

def get_expectation_unitary(pauli_string):
    """
    Get the needed unitary to perform correct change of basis
    according to the pauli string
    """
    backend = Aer.get_backend('unitary_simulator')
    sys_size = len(pauli_string)
    circ = qiskit.QuantumCircuit(sys_size)
    for i in range(sys_size):
        if pauli_string[i] == 'X':
            circ.h(i)
        elif pauli_string[i] == 'Y':
            circ.sdg(i)
            circ.h(i)
    job = qiskit.execute(circ.reverse_bits(), backend)
    result = job.result()
    expectation_unitary = result.get_unitary(circ.reverse_bits(), decimals=5)
    expectation_unitary = expectation_unitary.to_matrix()
    return expectation_unitary

def get_exp_helper(expectation_unitary_dict, pauli_string, ansatz, qcbm_shots, shots):
    '''
    Performs a descructive swap test (bell measurement) and expectation value calculation to produce the
    trace of the inner product of the state described by ansatz and given unitary created according to the pauli string.
    
    param pauli_string: string describing the Pauli observables to measure (i.e. 'II', 'XZ', 'YI', etc.)
    return: floating point value for the expectation value
    '''
   
    if shots is None:
        state = ansatz.get_dm(None)
        A = get_pauli_prod(pauli_string)
        return np.real(np.trace(A @ state))

    else:
        state = ansatz.get_dm(qcbm_shots)
        expectation_unitary = expectation_unitary_dict[pauli_string]
        density_matrix = expectation_unitary @ state @ np.conjugate(expectation_unitary).T

        probabilities = np.real(density_matrix.diagonal())
        rng = np.random.default_rng()
        counts = rng.multinomial(shots, np.fromiter(probabilities, dtype=float))
        probabilities_shots = counts/shots

        return np.dot(probabilities_shots,get_pauli_val(pauli_string))
    

==> anc/CSlack_Constrained_Hamiltonian.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ad36d047",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import cvxopt\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from PurificationUtil import *\n",
    "from qiskit_algorithms.optimizers import SPSA\n",
    "import sys"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "73947d0d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# implementation of the slack variable method\n",
    "# quantum circuit settings\n",
    "# these values will be used as global variables later in different functions\n",
    "sys_size = 2 # size of the input state (2 means 2 qubit)\n",
    "total_size = sys_size\n",
    "num_layers = 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3149d7dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# define hamiltonian \n",
    "h_coefs = [1]\n",
    "h_paulis = ['ZZ']\n",
    "\n",
    "# define the constraints\n",
    "a_coefs = [[.5],[.7]]\n",
    "a_paulis = [['ZI'],['IZ']]\n",
    "\n",
    "# define the constraint values\n",
    "b_vals = [.1,.3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "adbce430",
   "metadata": {},
   "outputs": [],
   "source": [
    "def operator_dot_product(a_coefs, a_paulis, b_coefs, b_paulis):\n",
    "    prod = 0\n",
    "    for i in range(len(a_coefs)):\n",
    "        for j in range(len(b_coefs)):\n",
    "            if a_paulis[i] == b_paulis[j]:\n",
    "                prod += a_coefs[i] * b_coefs[j]\n",
    "    return 2**sys_size * prod"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a446b5d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# precompute terms\n",
    "h_2 = 2**sys_size*np.sum(np.square(h_coefs))\n",
    "h_I = 0 if 'I'*sys_size not in h_paulis else 2**sys_size*h_coefs[h_paulis.index('I'*sys_size)]\n",
    "\n",
    "h_a = []\n",
    "for i in range(len(a_coefs)):\n",
    "    dot_product = operator_dot_product(h_coefs,h_paulis,a_coefs[i],a_paulis[i])\n",
    "    h_a.append(dot_product)\n",
    "\n",
    "a_I = []\n",
    "for i in range(len(a_coefs)):\n",
    "    a_I.append(0 if 'I'*sys_size not in a_paulis else 2**sys_size*a_coefs[a_paulis.index('I'*sys_size)])\n",
    "\n",
    "a_i_a_j = np.zeros((len(a_coefs),len(a_coefs)))\n",
    "for i in range(len(a_coefs)):\n",
    "    for j in range(len(a_coefs)):\n",
    "        a_i_a_j[i,j] = operator_dot_product(a_coefs[i],a_paulis[i],a_coefs[j],a_paulis[j])\n",
    "\n",
    "a_2 = []\n",
    "for i in range(len(a_coefs)):\n",
    "    a_2.append(2**sys_size*np.sum(np.square(a_coefs[i])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "316a11e5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_pauli(pauli_char):\n",
    "    if pauli_char == 'I':\n",
    "        return np.array([1,1])\n",
    "    elif pauli_char == 'Z':\n",
    "        return np.array([1,-1])\n",
    "\n",
    "def get_pauli_prod(pauli_string):\n",
    "    pauli = np.ones(1)\n",
    "    for char in pauli_string[::-1]:\n",
    "        pauli = np.kron(pauli,get_pauli(char))\n",
    "    return pauli\n",
    "\n",
    "def hamiltonian(coefs,paulis):\n",
    "    matrix = np.zeros(2**sys_size)\n",
    "    for i in range(len(coefs)):\n",
    "        matrix += coefs[i] * get_pauli_prod(paulis[i])\n",
    "    return matrix\n",
    "\n",
    "# use SDP to calculate the value\n",
    "d = 2**sys_size\n",
    "I = cvxopt.matrix(np.ones(d))\n",
    "H = cvxopt.matrix(hamiltonian(h_coefs,h_paulis))\n",
    "P = cp.Variable(d)\n",
    "Y = cp.Variable(len(a_coefs))\n",
    "MU = cp.Variable(1)\n",
    "\n",
    "constraints = [P >= 0, cp.sum(P) == 1, Y >= 0]\n",
    "\n",
    "sum_constraint = MU*I\n",
    "objective = MU\n",
    "for i in range(len(a_coefs)):\n",
    "    sum_constraint += Y[i] * cvxopt.matrix(hamiltonian(a_coefs[i],a_paulis[i]))\n",
    "    objective += b_vals[i]*Y[i]\n",
    "constraints.append(sum_constraint <= H)\n",
    "\n",
    "prob = cp.Problem(cp.Maximize(objective), constraints)\n",
    "prob.solve()\n",
    "expected = prob.value\n",
    "print(\"Estimated Value:\", round(prob.value,5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f648c8f0",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_exp(pauli_string, ansatz, shots):\n",
    "    probs = ansatz.get_prob(shots)\n",
    "    if shots is None:\n",
    "        return np.dot(probs,get_pauli_prod(pauli_string))\n",
    "\n",
    "    else:\n",
    "        rng = np.random.default_rng()\n",
    "        counts = rng.multinomial(shots, probs)\n",
    "        probs = counts / shots\n",
    "\n",
    "        return np.dot(probs,get_pauli_prod(pauli_string))\n",
    "    \n",
    "def get_trace(ansatz1, ansatz2, shots):\n",
    "    '''\n",
    "    Performs a descructive swap test (bell measurement) and expectation value calculation to produce the\n",
    "    trace of the inner product of the state described by params1 and the state described by params2.\n",
    "    To evaluate Tr[AB], ansatz1 should prepare state A and ansatz2 should prepare state B\n",
    "    \n",
    "    param shots: the number of shots executed on the quantum circuit over which to average\n",
    "    return: floating point value for the trace\n",
    "    '''\n",
    "    probs1 = ansatz1.get_prob(shots)\n",
    "    probs2 = ansatz2.get_prob(shots)\n",
    "    return np.dot(probs1,probs2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e2a616e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# customized SPSA optimizer\n",
    "def get_gradient(params, fun):\n",
    "    delta = 1 - 2 * np.random.binomial(1, 0.5, size=len(params))\n",
    "    plus = fun(params + perturbation * delta)\n",
    "    minus = fun(params - perturbation * delta)\n",
    "    grad = (plus - minus) / (2 * perturbation * delta)\n",
    "\n",
    "    norm = np.linalg.norm(grad)\n",
    "    if norm > 1:\n",
    "        grad = grad/norm\n",
    "    \n",
    "    return grad\n",
    "\n",
    "def gradient_descent(fun, x0, jac, maxiter, callback = None):\n",
    "    x = x0\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        iteration = i + 1\n",
    "        \n",
    "        x -= lr * jac(x, fun)\n",
    "        \n",
    "        if callback != None:\n",
    "            callback(x, iteration)\n",
    "    return x\n",
    "\n",
    "def adam(fun, x0, jac, maxiter, beta1 = .9, beta2 = .99, callback = None):\n",
    "    x = x0\n",
    "    m = np.zeros(len(x))\n",
    "    v = np.zeros(len(x))\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        derivative = jac(x0, fun)\n",
    "        \n",
    "        m = beta1 * m + (1 - beta1) * derivative\n",
    "        v = beta2 * v + (1 - beta2) * derivative * derivative\n",
    "        lr_eff = lr * np.sqrt(1 - beta2**(i+1)) / (1 - beta1**(i+1))\n",
    "        x -= lr_eff * m / np.sqrt(v)\n",
    "    \n",
    "        if callback != None:\n",
    "            callback(x, i+1)\n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ea1688c3",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a2c42451",
   "metadata": {},
   "outputs": [],
   "source": [
    "def cost_function_full_primal(params):\n",
    "    \"\"\"\n",
    "    Returns the value of the cost function\n",
    "    \"\"\"\n",
    "    l_val = len(b_vals)\n",
    "    \n",
    "    param = params[:num_parameters]\n",
    "    p_ansatz.set_params(param)\n",
    "    y = np.array(params[num_parameters:num_parameters + l_val])**2\n",
    "    mu = params[-2]\n",
    "    lmbda = (params[-1])**2\n",
    "    \n",
    "    # evaluate the objective function\n",
    "    obj = np.dot(b_vals,y) + mu\n",
    "\n",
    "    p1 = h_2\n",
    "    p2 = y.T @ a_i_a_j @ y\n",
    "    p3 = mu**2 * 2**sys_size\n",
    "    p4 = lmbda**2 * get_trace(p_ansatz,p_ansatz,num_shots)\n",
    "    p5 = -np.dot(y,h_a)\n",
    "    p6 = mu * h_I\n",
    "    p7 = 0\n",
    "    \n",
    "    for i in range(len(h_coefs)):\n",
    "        p7 -= lmbda * h_coefs[i] * get_exp(h_paulis[i],p_ansatz,num_shots)\n",
    "    \n",
    "    a_z = []\n",
    "    for i in range(len(a_coefs)):\n",
    "        a_zi = 0\n",
    "        for j in range(len(a_coefs[i])):\n",
    "            a_zi += lmbda * a_coefs[i][j] * get_exp(a_paulis[i][j],p_ansatz,num_shots)\n",
    "        a_z.append(a_zi)\n",
    "    \n",
    "    p8 = np.dot(y,a_z)\n",
    "    p9 = mu * np.dot(y,a_I)\n",
    "    p10 = mu * lmbda\n",
    "    \n",
    "    penalty = p1 + p2 + p3 + p4 + 2 * (p5 + p6 + p7 + p8 + p9 + p10)\n",
    "    \n",
    "    cost = obj - c * penalty\n",
    "    \n",
    "    return cost, obj, penalty\n",
    "\n",
    "def cost_function_primal(params):\n",
    "    cost, obj, penalty = cost_function_full_primal(params)\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1055f78a",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def callback_primal(x, iteration):\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = cost_function_full_primal(x)\n",
    "\n",
    "    primal_iterations.append(iteration)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objectives.append(obj)\n",
    "    \n",
    "    if (iteration % print_every==0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 3:\n",
    "            m,_ = np.polyfit(primal_iterations[-300:], primal_loss[-300:], 1)\n",
    "            if m < 0:\n",
    "                lr = max(lr/2,lr_min)\n",
    "                lr_wait = 0\n",
    "                \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6c5c9f06",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "max_iter = 8000\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-2\n",
    "perturbation = 1e-4\n",
    "num_train = 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8ec19081",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 3\n",
    "record = 0\n",
    "\n",
    "iterations_primal_outer = []\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "\n",
    "for i in range(num_train):\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    c = 10\n",
    "    \n",
    "    np.random.seed(i)\n",
    "    p_ansatz = create_ansatz('qcbm', sys_size, 0, num_layers)\n",
    "    num_parameters = p_ansatz.get_parameter_num()\n",
    "\n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*p_ansatz.params, *np.zeros(len(b_vals)), 0, 1]\n",
    "    init_cost, init_obj, init_penal = cost_function_full_primal(init_params)\n",
    "    \n",
    "    primal_loss = [init_cost]\n",
    "    primal_penals = [init_penal]\n",
    "    primal_objectives = [init_obj]\n",
    "    primal_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(cost_function_primal, init_params, get_gradient, max_iter, callback=callback_primal)\n",
    "    \n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    objs_primal_outer.append(primal_objectives)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "    iterations_primal_outer.append(primal_iterations)\n",
    "    \n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"CH_CSlack_primal_data\"\n",
    "        problem_name = \"CH\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(\"Number of successful trails: \", record)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b91770b3",
   "metadata": {},
   "source": [
    "# Dual Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c0a8998c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def cost_function_full_dual(params):\n",
    "    \"\"\"\n",
    "    Returns the value of the cost function\n",
    "    \"\"\"\n",
    "    l_val = len(b_vals)\n",
    "    \n",
    "    param = params[:num_parameters]\n",
    "    z = np.array(params[-l_val:])**2\n",
    "    p_ansatz.set_params(param)\n",
    "    \n",
    "    tr_vec = []\n",
    "    for i in range(len(h_coefs)):\n",
    "        tr = get_exp(h_paulis[i], p_ansatz, num_shots)\n",
    "        tr_vec.append(tr)\n",
    "    obj = np.dot(h_coefs,tr_vec)\n",
    "    \n",
    "    penalty = 0\n",
    "    for i in range(l_val):\n",
    "        tr_vec = []\n",
    "        for j in range(len(a_coefs[i])):\n",
    "            tr = get_exp(a_paulis[i][j], p_ansatz, num_shots)\n",
    "            tr_vec.append(tr)\n",
    "        penalty += (np.dot(a_coefs[i],tr_vec) - b_vals[i] - z[i])**2\n",
    "    \n",
    "    cost = obj + c * penalty\n",
    "    \n",
    "    return cost, obj, penalty"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "07b5f27d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def cost_function_dual(params):\n",
    "    cost, obj, penalty = cost_function_full_dual(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "58391a53",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def callback_dual(x, iteration):\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = cost_function_full_dual(x)\n",
    "\n",
    "    dual_iterations.append(iteration)\n",
    "    dual_loss.append(fx)\n",
    "    dual_penals.append(penal)\n",
    "    dual_objectives.append(obj)\n",
    "    \n",
    "    if (iteration % print_every==0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 3:\n",
    "            m,_ = np.polyfit(dual_iterations[-300:], dual_loss[-300:], 1)\n",
    "            if m > 0:\n",
    "                lr = max(lr/2,lr_min)\n",
    "                lr_wait = 0\n",
    "                \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0d57107d",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "max_iter = 8000\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-2\n",
    "perturbation = 1e-4\n",
    "num_train = 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b48e685e",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 3\n",
    "record = 0\n",
    "\n",
    "iterations_dual_outer = []\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "\n",
    "for i in range(num_train):\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    c = 100\n",
    "    \n",
    "    np.random.seed(i)\n",
    "    p_ansatz = create_ansatz('qcbm', sys_size, 0, num_layers)\n",
    "    num_parameters = p_ansatz.get_parameter_num()\n",
    "\n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*p_ansatz.params, *np.zeros(len(b_vals))]\n",
    "    init_cost, init_obj, init_penal = cost_function_full_dual(init_params)\n",
    "    \n",
    "    dual_loss = [init_cost]\n",
    "    dual_penals = [init_penal]\n",
    "    dual_objectives = [init_obj]\n",
    "    dual_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(cost_function_dual, init_params, get_gradient, max_iter, callback=callback_dual)\n",
    "    \n",
    "    costs_dual_outer.append(dual_loss)\n",
    "    objs_dual_outer.append(dual_objectives)\n",
    "    penalties_dual_outer.append(dual_penals)\n",
    "    iterations_dual_outer.append(dual_iterations)\n",
    "    \n",
    "    if abs(dual_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"CH_CSlack_dual_data\"\n",
    "        problem_name = \"CH\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(dual_loss, dual_penals, dual_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(\"Number of successful trails: \", record)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "811ac66d",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b5cdd78f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4b62baaa",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 100\n",
    "window_size_dual = 100\n",
    "\n",
    "iterations_primal = np.arange(window_size_primal, len(iterations_primal_outer[0])+1)\n",
    "iterations_dual = np.arange(window_size_dual, len(iterations_dual_outer[0])+1)\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a8adbec0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "max_iter_num = max(len(iterations_primal_outer[0]), len(iterations_dual_outer[0]))\n",
    "\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "expected_line = np.zeros(max_iter_num) + expected\n",
    "plt.plot(iterations_primal, costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(iterations_dual, costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(max_iter_num), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(iterations_primal, costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(iterations_dual, costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "plt.ylim(-2, 1)\n",
    "plt.xlim(0, max_iter_num)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a2cd569",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/CSlack_Total_Variation_Distance.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "db6c7507",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import cvxopt\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from PurificationUtil import *\n",
    "from qiskit_algorithms.optimizers import SPSA\n",
    "import sys"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b21720a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# implementation of the slack variable method\n",
    "# quantum circuit settings\n",
    "# these values will be used as global variables later in different functions\n",
    "sys_size = 2 # size of the input state (2 means 2 qubit)\n",
    "total_size = sys_size\n",
    "num_layers = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "509b1383",
   "metadata": {},
   "outputs": [],
   "source": [
    "# calculate the total variation distance\n",
    "def total_variation_distance(rho, sigma):\n",
    "    return 0.5 * np.sum(np.abs(rho - sigma))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1968ead4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace(ansatz1, ansatz2, shots):\n",
    "    '''\n",
    "    Performs a descructive swap test (bell measurement) and expectation value calculation to produce the\n",
    "    trace of the inner product of the state described by params1 and the state described by params2.\n",
    "    To evaluate Tr[AB], ansatz1 should prepare state A and ansatz2 should prepare state B\n",
    "    \n",
    "    param shots: the number of shots executed on the quantum circuit over which to average\n",
    "    return: floating point value for the trace\n",
    "    '''\n",
    "    probs1 = ansatz1.get_prob(shots)\n",
    "    probs2 = ansatz2.get_prob(shots)\n",
    "    return np.dot(probs1,probs2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fa42f2fc",
   "metadata": {},
   "outputs": [],
   "source": [
    "rho_ansatz = QCBM(sys_size, 0, 2)\n",
    "sigma_ansatz = QCBM(sys_size, 0, 2)\n",
    "\n",
    "np.random.seed(1234)\n",
    "rho_param = np.random.random(rho_ansatz.get_parameter_num())\n",
    "sigma_param = np.random.random(sigma_ansatz.get_parameter_num())\n",
    "\n",
    "rho_ansatz.set_params(rho_param)\n",
    "sigma_ansatz.set_params(sigma_param)\n",
    "\n",
    "rho = rho_ansatz.get_prob(None)\n",
    "sigma = sigma_ansatz.get_prob(None)\n",
    "\n",
    "expected = total_variation_distance(rho, sigma)\n",
    "print(\"Exact value:\", expected)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bbca37f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "rho_squared = get_trace(rho_ansatz, rho_ansatz, None)\n",
    "sigma_squared = get_trace(sigma_ansatz, sigma_ansatz, None)\n",
    "rho_sigma = get_trace(rho_ansatz, sigma_ansatz, None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e6b9df9e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# customized SPSA optimizer\n",
    "def get_gradient(params, fun):\n",
    "    delta = 1 - 2 * np.random.binomial(1, 0.5, size=len(params))\n",
    "    plus = fun(params + perturbation * delta)\n",
    "    minus = fun(params - perturbation * delta)\n",
    "    grad = (plus - minus) / (2 * perturbation * delta)\n",
    "\n",
    "    norm = np.linalg.norm(grad)\n",
    "    if norm > 1:\n",
    "        grad = grad/norm\n",
    "    \n",
    "    return grad\n",
    "\n",
    "def gradient_descent(fun, x0, jac, maxiter, callback = None):\n",
    "    x = x0\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        iteration = i + 1\n",
    "        \n",
    "        x -= lr * jac(x, fun)\n",
    "        \n",
    "        if callback != None:\n",
    "            callback(x, iteration)\n",
    "    return x\n",
    "\n",
    "def adam(fun, x0, jac, maxiter, beta1 = .9, beta2 = .99, callback = None):\n",
    "    x = x0\n",
    "    m = np.zeros(len(x))\n",
    "    v = np.zeros(len(x))\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        derivative = jac(x0, fun)\n",
    "        \n",
    "        m = beta1 * m + (1 - beta1) * derivative\n",
    "        v = beta2 * v + (1 - beta2) * derivative * derivative\n",
    "        lr_eff = lr * np.sqrt(1 - beta2**(i+1)) / (1 - beta1**(i+1))\n",
    "        x -= lr_eff * m / np.sqrt(v)\n",
    "    \n",
    "        if callback != None:\n",
    "            callback(x, i+1)\n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "931362fa",
   "metadata": {},
   "source": [
    "# Dual Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "478fab5b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def cost_function_full_dual(params):\n",
    "    \"\"\"\n",
    "    Returns the value of the cost function\n",
    "    params: [parameters for 1, parameters for 2, lmbda, mu]\n",
    "    \"\"\"\n",
    "    param1 = params[:num_parameters]\n",
    "    param2 = params[num_parameters:2 * num_parameters]\n",
    "    ansatz1.set_params(param1)\n",
    "    ansatz2.set_params(param2)\n",
    "    lmbda = (params[-2]) ** 2\n",
    "    mu = (params[-1]) ** 2\n",
    "    \n",
    "    omega_squared = get_trace(ansatz1, ansatz1, num_shots)\n",
    "    tau_squared = get_trace(ansatz2, ansatz2, num_shots)\n",
    "    termA = lmbda**2 * omega_squared + rho_squared + sigma_squared + mu**2 * tau_squared\n",
    "    \n",
    "    omega_rho = get_trace(rho_ansatz, ansatz1, num_shots)\n",
    "    omega_sigma = get_trace(sigma_ansatz, ansatz1, num_shots)\n",
    "    omega_tau = get_trace(ansatz1, ansatz2, num_shots)\n",
    "    termB = -lmbda * omega_rho + lmbda * omega_sigma - lmbda * mu * omega_tau\n",
    "    \n",
    "    rho_tau = get_trace(rho_ansatz, ansatz2, num_shots)\n",
    "    sigma_tau = get_trace(sigma_ansatz, ansatz2, num_shots)\n",
    "    termC = -rho_sigma + mu * rho_tau - mu * sigma_tau\n",
    "    \n",
    "    obj = lmbda\n",
    "    \n",
    "    penalty = termA + 2 * (termB + termC)\n",
    "    \n",
    "    cost = obj + c * penalty\n",
    "    return cost, obj, penalty\n",
    "\n",
    "def cost_function_dual(params):\n",
    "    cost, obj, penalty = cost_function_full_dual(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a40c519",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def callback_dual(x, iteration):\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = cost_function_full_dual(x)\n",
    "\n",
    "    dual_iterations.append(iteration)\n",
    "    dual_loss.append(fx)\n",
    "    dual_penals.append(penal)\n",
    "    dual_objectives.append(obj)\n",
    "    \n",
    "    if (iteration % print_every==0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 3:\n",
    "            m,_ = np.polyfit(dual_iterations[-300:], dual_loss[-300:], 1)\n",
    "            if m > 0:\n",
    "                lr = max(lr/2,lr_min)\n",
    "                lr_wait = 0\n",
    "                \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1b04b801",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "max_iter = 8000\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-3\n",
    "perturbation = 1e-4\n",
    "num_train = 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ceb18965",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 3\n",
    "record = 0\n",
    "\n",
    "iterations_dual_outer = []\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "\n",
    "for i in range(num_train):\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    c = 100\n",
    "    \n",
    "    np.random.seed(i)\n",
    "    ansatz1 = create_ansatz('qcbm', sys_size, 0, num_layers)\n",
    "    ansatz2 = create_ansatz('qcbm', sys_size, 0, num_layers)\n",
    "    num_parameters = ansatz1.get_parameter_num()\n",
    "\n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*ansatz1.params, *ansatz2.params, 1, 1]\n",
    "    init_cost, init_obj, init_penal = cost_function_full_dual(init_params)\n",
    "    \n",
    "    dual_loss = [init_cost]\n",
    "    dual_penals = [init_penal]\n",
    "    dual_objectives = [init_obj]\n",
    "    dual_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(cost_function_dual, init_params, get_gradient, max_iter, callback=callback_dual)\n",
    "    \n",
    "    costs_dual_outer.append(dual_loss)\n",
    "    objs_dual_outer.append(dual_objectives)\n",
    "    penalties_dual_outer.append(dual_penals)\n",
    "    iterations_dual_outer.append(dual_iterations)\n",
    "    \n",
    "    if abs(dual_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"TVD_CSlack_dual_data\"\n",
    "        problem_name = \"TVD\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(dual_loss, dual_penals, dual_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(\"Number of successful trails: \", record)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a77c1f02",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "25600c46",
   "metadata": {},
   "outputs": [],
   "source": [
    "def cost_function_full_primal(params):\n",
    "    \"\"\"\n",
    "    Returns the value of the cost function\n",
    "    params: [parameters for 1, parameters for 2, lmbda, mu]\n",
    "    \"\"\"\n",
    "    param1 = params[:num_parameters]\n",
    "    param2 = params[num_parameters:2 * num_parameters]\n",
    "    ansatz1.set_params(param1)\n",
    "    ansatz2.set_params(param2)\n",
    "    lmbda = (params[-2])**2\n",
    "    mu = (params[-1])**2\n",
    "    \n",
    "    omega_squared = get_trace(ansatz1, ansatz1, num_shots)\n",
    "    tau_squared = get_trace(ansatz2, ansatz2, num_shots)\n",
    "    \n",
    "    omega_rho = get_trace(rho_ansatz, ansatz1, num_shots)\n",
    "    omega_sigma = get_trace(sigma_ansatz, ansatz1, num_shots)\n",
    "    omega_tau = get_trace(ansatz1, ansatz2, num_shots)\n",
    "    \n",
    "    obj = lmbda * (omega_rho + -omega_sigma)\n",
    "    \n",
    "    penaltya = 2**sys_size + lmbda**2 * omega_squared + mu**2 * tau_squared\n",
    "    penaltyb = lmbda * mu * omega_tau - lmbda - mu\n",
    "    \n",
    "    penalty = penaltya + 2 * penaltyb\n",
    "    \n",
    "    cost = obj - c * penalty\n",
    "    return cost, obj, penalty\n",
    "\n",
    "def cost_function_primal(params):\n",
    "    cost, obj, penalty = cost_function_full_primal(params)\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c46d5efb",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def callback_primal(x, iteration):\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = cost_function_full_primal(x)\n",
    "\n",
    "    primal_iterations.append(iteration)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objectives.append(obj)\n",
    "    \n",
    "    if (iteration % print_every==0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 3:\n",
    "            m,_ = np.polyfit(primal_iterations[-300:], primal_loss[-300:], 1)\n",
    "            if m < 0:\n",
    "                lr = max(lr/2,lr_min)\n",
    "                lr_wait = 0\n",
    "                \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "449c0d7f",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "max_iter = 8000\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-3\n",
    "perturbation = 1e-4\n",
    "num_train = 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "22085c75",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 3\n",
    "record = 0\n",
    "\n",
    "iterations_primal_outer = []\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "\n",
    "for i in range(num_train):\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    c = 10\n",
    "    \n",
    "    ansatz1 = create_ansatz('qcbm', sys_size, 0, num_layers)\n",
    "    ansatz2 = create_ansatz('qcbm', sys_size, 0, num_layers)\n",
    "    num_parameters = ansatz1.get_parameter_num()\n",
    "\n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*ansatz1.params, *ansatz2.params, 1, 1]\n",
    "    init_cost, init_obj, init_penal = cost_function_full_primal(init_params)\n",
    "    \n",
    "    primal_loss = [init_cost]\n",
    "    primal_penals = [init_penal]\n",
    "    primal_objectives = [init_obj]\n",
    "    primal_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(cost_function_primal, init_params, get_gradient, max_iter, callback=callback_primal)\n",
    "    \n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    objs_primal_outer.append(primal_objectives)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "    iterations_primal_outer.append(primal_iterations)\n",
    "    \n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"TVD_CSlack_primal_data\"\n",
    "        problem_name = \"TVD\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(\"Number of successful trails: \", record)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6c4a5969",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c6753644",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7d1caf2c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 100\n",
    "window_size_dual = 100\n",
    "\n",
    "iterations_primal = np.arange(window_size_primal, len(iterations_primal_outer[0])+1)\n",
    "iterations_dual = np.arange(window_size_dual, len(iterations_dual_outer[0])+1)\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5ba9f374",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "max_iter_num = max(len(iterations_primal_outer[0]), len(iterations_dual_outer[0]))\n",
    "\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "expected_line = np.zeros(max_iter_num) + expected\n",
    "plt.plot(iterations_primal, costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(iterations_dual, costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(max_iter_num), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(iterations_primal, costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(iterations_dual, costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "plt.ylim(-2, 5)\n",
    "plt.xlim(0, max_iter_num)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5722282d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Constrained_Hamiltonian_CCA.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "636bfca2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "from scipy.linalg import sqrtm\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from qiskit_algorithms.optimizers import SPSA\n",
    "from CCAUtil import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d9b3853a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "sys_size = 2 # size of the input state (2 means 2 qubit)\n",
    "ref_size = 0 # CCA no reference qubits\n",
    "num_layers = 15\n",
    "qcbm_layers = 2\n",
    "swap_test_unitary = get_swap_unitary(sys_size)\n",
    "\n",
    "a1 = 0.2\n",
    "a2 = 0.1\n",
    "b1 = a1 # for dual\n",
    "b2 = a2 # for dual"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "29884224",
   "metadata": {},
   "outputs": [],
   "source": [
    "pauli = ['ZZ','XI','IX','YI','IZ']\n",
    "H_paulis = ['ZZ','XI','IX']\n",
    "expectation_unitary = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in pauli}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d86a3fce",
   "metadata": {},
   "outputs": [],
   "source": [
    "#CVXpy solutions\n",
    "X = np.array([[0, 1], [1, 0]])\n",
    "Z = np.array([[1,0], [0 ,-1]])\n",
    "Y = np.array([[0, -1j], [1j, 0]])\n",
    "H = np.kron(Z,Z) + np.kron(np.eye(2), X) + np.kron(X, np.eye(2))\n",
    "A_2 = np.kron(np.eye(2),Z)\n",
    "A_1 = np.kron(Y,np.eye(2))\n",
    "rho = cp.Variable( np.eye(4).shape, hermitian=True)\n",
    "constraints = [rho >> 0, cp.real(cp.trace(A_1 @ rho)) >= a1,cp.real(cp.trace(A_2 @ rho)) >= a2, cp.trace(rho) ==1]\n",
    "prob = cp.Problem(cp.Minimize(cp.real(cp.trace(H @ rho))),\n",
    "                  constraints)\n",
    "# Solve SDP\n",
    "prob.solve(verbose=False)\n",
    "expected = prob.value\n",
    "print(\"Aprroximated value:\", prob.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7106d6f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace(cca1, cca2, qcbm_shots, num_shots):\n",
    "    return get_trace_helper(swap_test_unitary, cca1, cca2, qcbm_shots, num_shots)\n",
    "\n",
    "def get_exp(pauli_string, cca, qcbm_shots, num_shots):\n",
    "    return get_exp_helper(expectation_unitary, pauli_string, cca, qcbm_shots, num_shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b0c2f52c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# precompute terms\n",
    "# Tr[H^2]=12, Tr[A1^2]=Tr[A2^2]=4\n",
    "TrH2 = 12\n",
    "TrA_12 = 4\n",
    "TrA_22 = 4"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "45730519",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a40bbadd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def primal_cost_function_full(params):\n",
    "    # update parameters\n",
    "    lmbda = params[-2] ** 2\n",
    "    mu = params[-1] ** 2\n",
    "     \n",
    "    params = params[:primal_num_params]\n",
    "    omega.set_params(params)\n",
    "  \n",
    "    # calculate new cost\n",
    "    obj = 0\n",
    "    for i in range(len(H_paulis)):\n",
    "        obj += get_exp(H_paulis[i], omega, qcbm_shots, num_shots)\n",
    "\n",
    "    est2 = get_exp(pauli[3], omega, qcbm_shots, num_shots)\n",
    "    est3 = get_exp(pauli[4], omega, qcbm_shots, num_shots)\n",
    "    penalty = (lmbda - est2 + a1)**2 + (mu - est3 + a2)**2\n",
    "    cost = obj + c * penalty\n",
    "    return cost, obj, penalty\n",
    "\n",
    "def primal_cost_function(params):\n",
    "    cost, _, _ = primal_cost_function_full(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c65d47a6",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def primal_callback_spsa(nfev, x, fx, stepsize, accepted=False):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    global primal_loss\n",
    "    global primal_penals\n",
    "    global primal_ojectives\n",
    "    \n",
    "    fx, obj, penal = primal_cost_function_full(x)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objectives.append(obj)\n",
    "        \n",
    "    if(nfev % print_every == 0):\n",
    "        print(f\"Iteration: {nfev//3}\\tCost: {round(fx,4)}\\tObj: {round(obj, 4)}\\tPenalty: {round(penal, 4)}\\tc: {c}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7ab78328",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "qcbm_shots = 1e12\n",
    "\n",
    "max_iter = 20 * 1000\n",
    "c =100\n",
    "\n",
    "# decrease learning rate from 1e-2 to 1e-4, halves the learning rate every 500 iterations\n",
    "lr_max, lr_min = 1e-1, 1e-2\n",
    "dec_interval = 1000\n",
    "train_lr = get_lr(lr_max, lr_min, dec_interval, max_iter)\n",
    "\n",
    "pertb = 1e-4\n",
    "trust = True # Normalize gradient if True\n",
    "\n",
    "primal_num_layers = 15\n",
    "primal_qcbm_layers = 2\n",
    "\n",
    "primal_unitary_params = get_parameter_number(\"general\", sys_size, ref_size, primal_num_layers)\n",
    "primal_qcbm_params = get_parameter_number(\"qcbm\", sys_size, ref_size, primal_qcbm_layers)\n",
    "primal_num_params = primal_unitary_params + primal_qcbm_params"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cf8c4862",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_runs = 3\n",
    "record = 0 # record the number of successful trails\n",
    "\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "\n",
    "for i in range(num_runs):\n",
    "    np.random.seed(i)\n",
    "    lmbda = 0.1\n",
    "    mu = 0.5\n",
    "    \n",
    "    primal_loss = []\n",
    "    primal_penals = []\n",
    "    primal_objectives = []\n",
    "\n",
    "    print(f\"Exact value: {expected}\")\n",
    "    omega = create_cca(\"general\", sys_size, ref_size, primal_num_layers, primal_qcbm_layers)\n",
    "    init_params = [*omega.get_params(), np.sqrt(lmbda), np.sqrt(mu)]\n",
    "    print(f\"Iteration {i}, Initial cost : {primal_cost_function(init_params)}\")\n",
    "    \n",
    "    autospsa = SPSA(maxiter=max_iter, learning_rate=train_lr,\n",
    "                        perturbation=pertb, callback=primal_callback_spsa, trust_region=trust)\n",
    "    obj = autospsa.minimize(fun=primal_cost_function, x0=init_params)\n",
    "    \n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    objs_primal_outer.append(primal_objectives)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "\n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"CH_CCA_primal_data\"\n",
    "        problem_name = \"CH\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e98fc24c",
   "metadata": {},
   "source": [
    "# Dual Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9baa1055",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 2 ** sys_size\n",
    "def dual_cost_function_full(params):\n",
    "    # update parameters\n",
    "    y1 = params[0] ** 2\n",
    "    y2 = params[1] ** 2\n",
    "    nu = params[2] ** 2\n",
    "    mu = params[3]      # mu only needs to be real number\n",
    "    \n",
    "    params = params[4:]\n",
    "    omega.set_params(params)\n",
    "\n",
    "    # calculate objective function\n",
    "    # Tr[Hω] \n",
    "    t1 = get_exp(pauli[0], omega, qcbm_shots, num_shots) \n",
    "    t2 = get_exp(pauli[1], omega, qcbm_shots, num_shots)\n",
    "    t3 = get_exp(pauli[2], omega, qcbm_shots, num_shots)\n",
    "    tr_H_omega = t1 + t2 + t3 \n",
    "\n",
    "    # y_0Tr[A_0ω] + y_1Tr[A_1ω]\n",
    "    est2 = get_exp(pauli[3], omega, qcbm_shots, num_shots)\n",
    "    est3 = get_exp(pauli[4], omega, qcbm_shots, num_shots)\n",
    "    tr_A_omega = y1 * est2 + y2 * est3\n",
    "\n",
    "    omega_sqr = get_purity(omega, qcbm_shots)\n",
    "    \n",
    "    # corresponds to the three lines of equation G101\n",
    "    # certain terms are omitted for this particular example\n",
    "    penalty1 = TrH2 + N * (y1 ** 2 + y2 ** 2 + mu ** 2)\n",
    "    penalty2 = (nu ** 2) * omega_sqr - 2 * nu * tr_H_omega\n",
    "    penalty3 = 2 * nu * tr_A_omega + 2 * mu * nu\n",
    "\n",
    "    obj = b1 * y1 + b2 * y2 + mu\n",
    "    penalty = penalty1 + penalty2 + penalty3\n",
    "    cost = obj - c * penalty\n",
    "    return cost, obj, penalty\n",
    "\n",
    "def dual_cost_function(params):\n",
    "    cost, _, _ = dual_cost_function_full(params)\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "36122811",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def dual_callback_spsa(nfev, x, fx, stepsize, accepted=False):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    global dual_loss\n",
    "    global dual_penals\n",
    "    global dual_ojectives\n",
    "    \n",
    "    fx, obj, penal = dual_cost_function_full(x)\n",
    "    dual_loss.append(fx)\n",
    "    dual_penals.append(penal)\n",
    "    dual_objectives.append(obj)\n",
    "        \n",
    "    if(nfev % print_every == 0):\n",
    "        print(f\"Iteration: {nfev//3}\\tCost: {round(fx,4)}\\tObj: {round(obj, 4)}\\tPenalty: {round(penal, 4)}\\tc: {c}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7084c015",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "qcbm_shots = 1e12\n",
    "\n",
    "max_iter = 20 * 1000\n",
    "c = 100\n",
    "\n",
    "# decrease learning rate from 1e-2 to 1e-4, halves the learning rate every 500 iterations\n",
    "lr_max, lr_min = 1e-1, 1e-3\n",
    "dec_interval = 1000\n",
    "train_lr = get_lr(lr_max, lr_min, dec_interval, max_iter)\n",
    "\n",
    "pertb = 1e-4\n",
    "trust = True # Normalize gradient if True\n",
    "\n",
    "dual_num_layers = 15\n",
    "dual_qcbm_layers = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b307fbe2",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_runs = 3\n",
    "record = 0 # record the number of successful trails\n",
    "\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "\n",
    "for i in range(num_runs):\n",
    "    np.random.seed(i)\n",
    "    y1 = 0.001\n",
    "    y2 = 0.001\n",
    "    mu = -0.005\n",
    "    nu = 0.001\n",
    "\n",
    "    dual_loss = []\n",
    "    dual_penals = []\n",
    "    dual_objectives = []\n",
    "\n",
    "    print(f\"Exact value: {expected}\")\n",
    "    omega = create_cca(\"general\", sys_size, ref_size, dual_num_layers, dual_qcbm_layers)\n",
    "    init_params = [np.sqrt(y1), np.sqrt(y2), np.sqrt(nu), mu, *omega.get_params()]\n",
    "    print(f\"Iteration {i}, Initial cost : {-dual_cost_function(init_params)}\")\n",
    "    \n",
    "    autospsa = SPSA(maxiter=max_iter, learning_rate=train_lr,\n",
    "                        perturbation=pertb, callback=dual_callback_spsa, trust_region=trust)\n",
    "    obj = autospsa.minimize(fun=dual_cost_function, x0=init_params)\n",
    "    \n",
    "    costs_dual_outer.append(dual_loss)\n",
    "    objs_dual_outer.append(dual_objectives)\n",
    "    penalties_dual_outer.append(dual_penals)\n",
    "\n",
    "    if abs(dual_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"CH_CCA_dual_data\"\n",
    "        problem_name = \"CH\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(dual_loss, dual_penals, dual_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3f2e1afc",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c86b074f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4c2491ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "window_size_primal = 200\n",
    "window_size_dual = 200\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer, window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer, window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a5f2143",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "x = np.arange(len(costs_primal_median))\n",
    "expected_line = np.zeros(len(costs_primal_median)) + expected\n",
    "plt.plot(x, costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(x, costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(x, expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(x, costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(x, costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "# plt.ylim(0, .5)\n",
    "plt.xlim(0, max_iter)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "619e74c4",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Constrained_Hamiltonian_CCA_interior_point.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b5f90da8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from CCAUtil import *\n",
    "from qiskit_algorithms.optimizers import SPSA\n",
    "import sys"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "28746915",
   "metadata": {},
   "outputs": [],
   "source": [
    "# implementation of the slack variabel method\n",
    "# quantum circuit settings\n",
    "\n",
    "# these values will be used as global variables later in different functions\n",
    "sys_size = 2 # size of the input state (2 means 2 qubit)\n",
    "ref_size = 0 # size of the reference state (for purification)\n",
    "\n",
    "num_layers = 2\n",
    "qcbm_layers = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "2cb60b86",
   "metadata": {},
   "outputs": [],
   "source": [
    "H_paulis = [\"ZZ\", \"IX\", \"XI\"]\n",
    "coeff = [1, 1, 1]\n",
    "As = [\"YI\", \"IZ\"]\n",
    "H_unitary = [get_expectation_unitary(hi) for hi in H_paulis] \n",
    "As_unitary = [get_expectation_unitary(ai) for ai in As]\n",
    "b = [0.2, 0.1]\n",
    "INF = sys.maxsize"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "08799b85",
   "metadata": {},
   "outputs": [],
   "source": [
    "expectation_unitary_dict = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in H_paulis}\n",
    "for ai in As:\n",
    "    expectation_unitary_dict[ai] = get_expectation_unitary(ai)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "b8b6d94c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_exp(pauli_string, cca, qcbm_shots, shots):\n",
    "    return get_exp_helper(expectation_unitary_dict, pauli_string, cca, qcbm_shots, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "1df31ba0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARN: A->p (column pointers) not strictly increasing, column 10 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 15 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 20 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 25 empty\n",
      "Aprroximated value: -2.2096976087674225\n"
     ]
    }
   ],
   "source": [
    "#CVXpy solutions\n",
    "X = np.array([[0, 1], [1, 0]])\n",
    "Z = np.array([[1,0], [0 ,-1]])\n",
    "Y = np.array([[0, -1j], [1j, 0]])\n",
    "H = np.kron(Z,Z) + np.kron(np.eye(2), X) + np.kron(X, np.eye(2))\n",
    "A_2 = np.kron(np.eye(2),Z)\n",
    "A_1 = np.kron(Y,np.eye(2))\n",
    "a1 = 0.2\n",
    "a2 = 0.1\n",
    "rho = cp.Variable( np.eye(4).shape, hermitian=True)\n",
    "constraints = [rho >> 0, cp.real(cp.trace(A_1 @ rho)) >= a1,cp.real(cp.trace(A_2 @ rho)) >= a2, cp.trace(rho) ==1]\n",
    "prob = cp.Problem(cp.Minimize(cp.real(cp.trace(H @ rho))),\n",
    "                  constraints)\n",
    "# Solve SDP\n",
    "prob.solve(verbose=False)\n",
    "expected = prob.value\n",
    "print(\"Aprroximated value:\", prob.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "ed20b04e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_gradient(params, fun):\n",
    "    delta = 1 - 2 * np.random.binomial(1, 0.5, size=len(params))\n",
    "    plus = fun(params + perturbation*delta)\n",
    "    minus = fun(params - perturbation*delta)\n",
    "    grad = (plus-minus)/(2*perturbation*delta)\n",
    "\n",
    "    norm = np.linalg.norm(grad)\n",
    "    if norm > 1:\n",
    "        grad = grad/norm\n",
    "    \n",
    "    return grad\n",
    "\n",
    "def gradient_descent(fun, x0, jac, maxiter, callback = None):\n",
    "    x = x0\n",
    "    for i in range(maxiter):\n",
    "        iteration = i + 1\n",
    "        \n",
    "        x -= lr * jac(x, fun)\n",
    "        \n",
    "        if callback != None:\n",
    "            callback(x, iteration)\n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2eeca805",
   "metadata": {},
   "source": [
    "# Interior Point Method"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "8e479ed7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def cost_function_full_IP(params):\n",
    "    \"\"\"\n",
    "    params: in the form of [params]\n",
    "    \"\"\"\n",
    "    # Tr[Hρ]\n",
    "    ansatz.set_params(params)\n",
    "    obj = 0\n",
    "    for i in range(len(H_paulis)):\n",
    "        obj += get_exp(H_paulis[i], ansatz, qcbm_shots, num_shots)\n",
    "    \n",
    "    # Tr[A_iρ] - b_i\n",
    "    penal = 0\n",
    "    for i in range(len(As_unitary)):\n",
    "        constraint = get_exp(As[i], ansatz, qcbm_shots, num_shots) - b[i]\n",
    "        if constraint <= 0:\n",
    "            penal += INF\n",
    "        else:\n",
    "            penal += np.log(constraint)\n",
    "            \n",
    "    cost = obj - mu * penal\n",
    "    return cost, obj, penal\n",
    "\n",
    "def cost_function_IP(params):\n",
    "    \"\"\"\n",
    "    params: in the form of [params]\n",
    "    \"\"\"\n",
    "    cost, _, _ = cost_function_full_IP(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "c1b64d67",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def callback_IP(x, iteration):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. Appends loss value, current iteration and \n",
    "    prints every iteration with a completion percentage.\n",
    "    '''\n",
    "    global mu\n",
    "    global prev_params\n",
    "    global lr\n",
    "    \n",
    "    fx, obj, penal = cost_function_full_IP(x)\n",
    "    IP_loss.append(fx)\n",
    "    IP_penals.append(penal)\n",
    "    IP_objectives.append(obj)\n",
    "        \n",
    "    # if crossed the boundary, reset the parameters and decrease lr\n",
    "    if abs(fx - IP_loss[-2]) >= 1e4:\n",
    "        ansatz.set_params(prev_params)\n",
    "        x = prev_params\n",
    "        lr = max(lr / 5, lr_min)\n",
    "        fx, obj, penal = cost_function_full_IP(x)\n",
    "        IP_loss[-1] = fx\n",
    "        IP_penals[-1] = penal\n",
    "        IP_objectives[-1] = obj\n",
    "\n",
    "    # change the learning rate dynamically\n",
    "    if fx > IP_loss[-2]:\n",
    "        lr = max(lr / 2, lr_max)\n",
    "    else:\n",
    "        lr = min(lr * 1.5, lr_min)\n",
    "    \n",
    "    if(iteration % print_every == 0):\n",
    "        print(f\"Iteration: {iteration}\\tCost: {round(fx,4)}\\tPenalty: {round(penal, 4)}\\tObj: {round(obj, 4)}\\tmu: {mu}\\tlr: {round(lr, 4)}\")\n",
    "        mu = max(mu * 0.6, 1e-8)\n",
    "        \n",
    "    prev_params = copy.deepcopy(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "2e52a642",
   "metadata": {},
   "outputs": [],
   "source": [
    "def satisfied(cca):\n",
    "    \"\"\"\n",
    "    Initialize ansatz until the constraints are satisfied\n",
    "    \"\"\"\n",
    "    sat = True\n",
    "    for i in range(len(As_unitary)):\n",
    "        constraint = get_exp(As[i], cca, qcbm_shots, num_shots) - b[i]\n",
    "        if constraint < 0:\n",
    "            sat = False\n",
    "    return sat"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "d82028bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "qcbm_shots = None\n",
    "\n",
    "max_iter = 5 * 1000\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-8\n",
    "perturbation = 1e-4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "2c15cea3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Expected value: -2.2096976087674225\n",
      "Inital cost: 3.312\n",
      "Iteration: 100\tCost: 1.284\tPenalty: -1.4325\tObj: -0.1485\tmu: 1\tlr: 0.1\n",
      "Iteration: 200\tCost: -0.2623\tPenalty: -0.7695\tObj: -0.724\tmu: 0.6\tlr: 0.0\n",
      "Iteration: 300\tCost: -1.1413\tPenalty: -1.7222\tObj: -1.7613\tmu: 0.36\tlr: 0.1\n",
      "Iteration: 400\tCost: -1.5085\tPenalty: -2.286\tObj: -2.0023\tmu: 0.216\tlr: 0.1\n",
      "Iteration: 500\tCost: -1.6988\tPenalty: -2.7583\tObj: -2.0563\tmu: 0.1296\tlr: 0.1\n",
      "Iteration: 600\tCost: -1.8444\tPenalty: -3.4883\tObj: -2.1156\tmu: 0.07776\tlr: 0.0\n",
      "Iteration: 700\tCost: -1.9297\tPenalty: -4.2037\tObj: -2.1258\tmu: 0.046655999999999996\tlr: 0.1\n",
      "Iteration: 800\tCost: -2.0252\tPenalty: -3.8968\tObj: -2.1343\tmu: 0.027993599999999997\tlr: 0.1\n",
      "Iteration: 900\tCost: -2.0718\tPenalty: -4.8017\tObj: -2.1524\tmu: 0.016796159999999997\tlr: 0.0\n",
      "Iteration: 1000\tCost: -2.104\tPenalty: -4.8017\tObj: -2.1524\tmu: 0.010077695999999999\tlr: 0.0\n",
      "Iteration: 1100\tCost: -2.1234\tPenalty: -4.8017\tObj: -2.1524\tmu: 0.006046617599999999\tlr: 0.1\n",
      "Iteration: 1200\tCost: -2.135\tPenalty: -4.8017\tObj: -2.1524\tmu: 0.0036279705599999994\tlr: 0.0\n",
      "Iteration: 1300\tCost: -2.142\tPenalty: -4.8017\tObj: -2.1524\tmu: 0.0021767823359999995\tlr: 0.1\n",
      "Iteration: 1400\tCost: -2.1462\tPenalty: -4.8017\tObj: -2.1524\tmu: 0.0013060694015999995\tlr: 0.0\n",
      "Iteration: 1500\tCost: -2.1487\tPenalty: -4.8017\tObj: -2.1524\tmu: 0.0007836416409599997\tlr: 0.0\n",
      "Iteration: 1600\tCost: -2.1502\tPenalty: -4.8017\tObj: -2.1524\tmu: 0.0004701849845759998\tlr: 0.0\n",
      "Iteration: 1700\tCost: -2.1511\tPenalty: -4.8017\tObj: -2.1524\tmu: 0.00028211099074559984\tlr: 0.0\n",
      "Iteration: 1800\tCost: -2.1516\tPenalty: -4.8017\tObj: -2.1524\tmu: 0.0001692665944473599\tlr: 0.0\n",
      "Iteration: 1900\tCost: -2.1519\tPenalty: -4.8017\tObj: -2.1524\tmu: 0.00010155995666841595\tlr: 0.0\n",
      "Iteration: 2000\tCost: -2.1521\tPenalty: -4.8017\tObj: -2.1524\tmu: 6.0935974001049565e-05\tlr: 0.0\n",
      "Iteration: 2100\tCost: -2.1523\tPenalty: -4.8017\tObj: -2.1524\tmu: 3.656158440062974e-05\tlr: 0.0\n",
      "Iteration: 2200\tCost: -2.1523\tPenalty: -4.8017\tObj: -2.1524\tmu: 2.1936950640377843e-05\tlr: 0.0\n",
      "Iteration: 2300\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1.3162170384226705e-05\tlr: 0.1\n",
      "Iteration: 2400\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 7.897302230536022e-06\tlr: 0.0\n",
      "Iteration: 2500\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 4.738381338321613e-06\tlr: 0.0\n",
      "Iteration: 2600\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 2.843028802992968e-06\tlr: 0.1\n",
      "Iteration: 2700\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1.7058172817957808e-06\tlr: 0.1\n",
      "Iteration: 2800\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1.0234903690774685e-06\tlr: 0.0\n",
      "Iteration: 2900\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 6.140942214464811e-07\tlr: 0.1\n",
      "Iteration: 3000\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 3.6845653286788867e-07\tlr: 0.1\n",
      "Iteration: 3100\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 2.210739197207332e-07\tlr: 0.0\n",
      "Iteration: 3200\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1.326443518324399e-07\tlr: 0.0\n",
      "Iteration: 3300\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 7.958661109946394e-08\tlr: 0.1\n",
      "Iteration: 3400\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 4.7751966659678364e-08\tlr: 0.0\n",
      "Iteration: 3500\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 2.8651179995807016e-08\tlr: 0.0\n",
      "Iteration: 3600\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1.7190707997484207e-08\tlr: 0.0\n",
      "Iteration: 3700\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1.0314424798490525e-08\tlr: 0.0\n",
      "Iteration: 3800\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 3900\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4000\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4100\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4200\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4300\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4400\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4500\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4600\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4700\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4800\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4900\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 5000\tCost: -2.1524\tPenalty: -4.8017\tObj: -2.1524\tmu: 1e-08\tlr: 0.0\n",
      "Expected value: -2.2096976087674225\n",
      "Inital cost: 8.6016\n",
      "Iteration: 100\tCost: 3.9495\tPenalty: -4.0491\tObj: -0.0996\tmu: 1\tlr: 0.1\n",
      "Iteration: 200\tCost: 1.6391\tPenalty: -2.9858\tObj: -0.1524\tmu: 0.6\tlr: 0.1\n",
      "Iteration: 300\tCost: 0.1665\tPenalty: -2.0494\tObj: -0.5713\tmu: 0.36\tlr: 0.1\n",
      "Iteration: 400\tCost: -0.8407\tPenalty: -2.0713\tObj: -1.2881\tmu: 0.216\tlr: 0.0\n",
      "Iteration: 500\tCost: -1.4515\tPenalty: -2.4175\tObj: -1.7648\tmu: 0.1296\tlr: 0.1\n",
      "Iteration: 600\tCost: -1.7691\tPenalty: -3.2276\tObj: -2.02\tmu: 0.07776\tlr: 0.0\n",
      "Iteration: 700\tCost: -1.8716\tPenalty: -3.2575\tObj: -2.0236\tmu: 0.046655999999999996\tlr: 0.1\n",
      "Iteration: 800\tCost: -1.9787\tPenalty: -4.4389\tObj: -2.103\tmu: 0.027993599999999997\tlr: 0.1\n",
      "Iteration: 900\tCost: -2.0125\tPenalty: -5.0747\tObj: -2.0977\tmu: 0.016796159999999997\tlr: 0.1\n",
      "Iteration: 1000\tCost: -2.0466\tPenalty: -5.0747\tObj: -2.0977\tmu: 0.010077695999999999\tlr: 0.0\n",
      "Iteration: 1100\tCost: -2.067\tPenalty: -5.0746\tObj: -2.0977\tmu: 0.006046617599999999\tlr: 0.0\n",
      "Iteration: 1200\tCost: -2.0793\tPenalty: -5.0746\tObj: -2.0977\tmu: 0.0036279705599999994\tlr: 0.0\n",
      "Iteration: 1300\tCost: -2.0867\tPenalty: -5.0746\tObj: -2.0977\tmu: 0.0021767823359999995\tlr: 0.1\n",
      "Iteration: 1400\tCost: -2.0911\tPenalty: -5.0746\tObj: -2.0977\tmu: 0.0013060694015999995\tlr: 0.0\n",
      "Iteration: 1500\tCost: -2.0937\tPenalty: -5.0746\tObj: -2.0977\tmu: 0.0007836416409599997\tlr: 0.1\n",
      "Iteration: 1600\tCost: -2.0953\tPenalty: -5.0746\tObj: -2.0977\tmu: 0.0004701849845759998\tlr: 0.0\n",
      "Iteration: 1700\tCost: -2.0963\tPenalty: -5.0747\tObj: -2.0977\tmu: 0.00028211099074559984\tlr: 0.1\n",
      "Iteration: 1800\tCost: -2.0968\tPenalty: -5.0747\tObj: -2.0977\tmu: 0.0001692665944473599\tlr: 0.1\n",
      "Iteration: 1900\tCost: -2.0972\tPenalty: -5.0746\tObj: -2.0977\tmu: 0.00010155995666841595\tlr: 0.0\n",
      "Iteration: 2000\tCost: -2.0974\tPenalty: -5.0746\tObj: -2.0977\tmu: 6.0935974001049565e-05\tlr: 0.0\n",
      "Iteration: 2100\tCost: -2.0975\tPenalty: -5.0746\tObj: -2.0977\tmu: 3.656158440062974e-05\tlr: 0.1\n",
      "Iteration: 2200\tCost: -2.0976\tPenalty: -5.0747\tObj: -2.0977\tmu: 2.1936950640377843e-05\tlr: 0.0\n",
      "Iteration: 2300\tCost: -2.0976\tPenalty: -5.0746\tObj: -2.0977\tmu: 1.3162170384226705e-05\tlr: 0.1\n",
      "Iteration: 2400\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 7.897302230536022e-06\tlr: 0.0\n",
      "Iteration: 2500\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 4.738381338321613e-06\tlr: 0.1\n",
      "Iteration: 2600\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 2.843028802992968e-06\tlr: 0.0\n",
      "Iteration: 2700\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 1.7058172817957808e-06\tlr: 0.0\n",
      "Iteration: 2800\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 1.0234903690774685e-06\tlr: 0.0\n",
      "Iteration: 2900\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 6.140942214464811e-07\tlr: 0.0\n",
      "Iteration: 3000\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 3.6845653286788867e-07\tlr: 0.0\n",
      "Iteration: 3100\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 2.210739197207332e-07\tlr: 0.1\n",
      "Iteration: 3200\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 1.326443518324399e-07\tlr: 0.0\n",
      "Iteration: 3300\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 7.958661109946394e-08\tlr: 0.1\n",
      "Iteration: 3400\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 4.7751966659678364e-08\tlr: 0.0\n",
      "Iteration: 3500\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 2.8651179995807016e-08\tlr: 0.1\n",
      "Iteration: 3600\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 1.7190707997484207e-08\tlr: 0.1\n",
      "Iteration: 3700\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 1.0314424798490525e-08\tlr: 0.1\n",
      "Iteration: 3800\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 3900\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4000\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4100\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4200\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 1e-08\tlr: 0.1\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 4300\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4400\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4500\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4600\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4700\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4800\tCost: -2.0977\tPenalty: -5.0746\tObj: -2.0977\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4900\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 5000\tCost: -2.0977\tPenalty: -5.0747\tObj: -2.0977\tmu: 1e-08\tlr: 0.0\n",
      "Expected value: -2.2096976087674225\n",
      "Inital cost: 3.7464\n",
      "Iteration: 100\tCost: 1.3597\tPenalty: -1.313\tObj: 0.0467\tmu: 1\tlr: 0.0\n",
      "Iteration: 200\tCost: -0.2811\tPenalty: -1.3421\tObj: -1.0863\tmu: 0.6\tlr: 0.0\n",
      "Iteration: 300\tCost: -1.0032\tPenalty: -1.3915\tObj: -1.5041\tmu: 0.36\tlr: 0.1\n",
      "Iteration: 400\tCost: -1.4372\tPenalty: -1.9319\tObj: -1.8545\tmu: 0.216\tlr: 0.0\n",
      "Iteration: 500\tCost: -1.6748\tPenalty: -3.1111\tObj: -2.0779\tmu: 0.1296\tlr: 0.0\n",
      "Iteration: 600\tCost: -1.8429\tPenalty: -3.192\tObj: -2.0911\tmu: 0.07776\tlr: 0.0\n",
      "Iteration: 700\tCost: -1.9263\tPenalty: -4.4831\tObj: -2.1354\tmu: 0.046655999999999996\tlr: 0.1\n",
      "Iteration: 800\tCost: -2.0179\tPenalty: -5.0001\tObj: -2.1579\tmu: 0.027993599999999997\tlr: 0.1\n",
      "Iteration: 900\tCost: -2.0236\tPenalty: -6.8454\tObj: -2.1386\tmu: 0.016796159999999997\tlr: 0.0\n",
      "Iteration: 1000\tCost: -2.0766\tPenalty: -6.7507\tObj: -2.1447\tmu: 0.010077695999999999\tlr: 0.1\n",
      "Iteration: 1100\tCost: -2.1038\tPenalty: -6.7507\tObj: -2.1447\tmu: 0.006046617599999999\tlr: 0.1\n",
      "Iteration: 1200\tCost: -2.1202\tPenalty: -6.7507\tObj: -2.1447\tmu: 0.0036279705599999994\tlr: 0.1\n",
      "Iteration: 1300\tCost: -2.13\tPenalty: -6.7507\tObj: -2.1447\tmu: 0.0021767823359999995\tlr: 0.1\n",
      "Iteration: 1400\tCost: -2.1358\tPenalty: -6.7507\tObj: -2.1447\tmu: 0.0013060694015999995\tlr: 0.1\n",
      "Iteration: 1500\tCost: -2.1394\tPenalty: -6.7507\tObj: -2.1447\tmu: 0.0007836416409599997\tlr: 0.0\n",
      "Iteration: 1600\tCost: -2.1415\tPenalty: -6.7507\tObj: -2.1447\tmu: 0.0004701849845759998\tlr: 0.0\n",
      "Iteration: 1700\tCost: -2.1428\tPenalty: -6.7507\tObj: -2.1447\tmu: 0.00028211099074559984\tlr: 0.1\n",
      "Iteration: 1800\tCost: -2.1435\tPenalty: -6.7507\tObj: -2.1447\tmu: 0.0001692665944473599\tlr: 0.0\n",
      "Iteration: 1900\tCost: -2.144\tPenalty: -6.7507\tObj: -2.1447\tmu: 0.00010155995666841595\tlr: 0.1\n",
      "Iteration: 2000\tCost: -2.1442\tPenalty: -6.7507\tObj: -2.1447\tmu: 6.0935974001049565e-05\tlr: 0.0\n",
      "Iteration: 2100\tCost: -2.1444\tPenalty: -6.7507\tObj: -2.1447\tmu: 3.656158440062974e-05\tlr: 0.1\n",
      "Iteration: 2200\tCost: -2.1445\tPenalty: -6.7507\tObj: -2.1447\tmu: 2.1936950640377843e-05\tlr: 0.0\n",
      "Iteration: 2300\tCost: -2.1446\tPenalty: -6.7507\tObj: -2.1447\tmu: 1.3162170384226705e-05\tlr: 0.1\n",
      "Iteration: 2400\tCost: -2.1446\tPenalty: -6.7507\tObj: -2.1447\tmu: 7.897302230536022e-06\tlr: 0.1\n",
      "Iteration: 2500\tCost: -2.1446\tPenalty: -6.7507\tObj: -2.1447\tmu: 4.738381338321613e-06\tlr: 0.0\n",
      "Iteration: 2600\tCost: -2.1446\tPenalty: -6.7507\tObj: -2.1447\tmu: 2.843028802992968e-06\tlr: 0.1\n",
      "Iteration: 2700\tCost: -2.1446\tPenalty: -6.7507\tObj: -2.1447\tmu: 1.7058172817957808e-06\tlr: 0.1\n",
      "Iteration: 2800\tCost: -2.1447\tPenalty: -6.7506\tObj: -2.1447\tmu: 1.0234903690774685e-06\tlr: 0.1\n",
      "Iteration: 2900\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 6.140942214464811e-07\tlr: 0.0\n",
      "Iteration: 3000\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 3.6845653286788867e-07\tlr: 0.1\n",
      "Iteration: 3100\tCost: -2.1447\tPenalty: -6.7508\tObj: -2.1447\tmu: 2.210739197207332e-07\tlr: 0.1\n",
      "Iteration: 3200\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1.326443518324399e-07\tlr: 0.1\n",
      "Iteration: 3300\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 7.958661109946394e-08\tlr: 0.1\n",
      "Iteration: 3400\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 4.7751966659678364e-08\tlr: 0.0\n",
      "Iteration: 3500\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 2.8651179995807016e-08\tlr: 0.0\n",
      "Iteration: 3600\tCost: -2.1447\tPenalty: -6.7508\tObj: -2.1447\tmu: 1.7190707997484207e-08\tlr: 0.0\n",
      "Iteration: 3700\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1.0314424798490525e-08\tlr: 0.0\n",
      "Iteration: 3800\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 3900\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4000\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4100\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4200\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4300\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4400\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4500\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4600\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4700\tCost: -2.1447\tPenalty: -6.7508\tObj: -2.1447\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4800\tCost: -2.1447\tPenalty: -6.7506\tObj: -2.1447\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4900\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 5000\tCost: -2.1447\tPenalty: -6.7507\tObj: -2.1447\tmu: 1e-08\tlr: 0.1\n",
      "Expected value: -2.2096976087674225\n",
      "Inital cost: 11.4092\n",
      "Iteration: 100\tCost: 3.3301\tPenalty: -3.1805\tObj: 0.1496\tmu: 1\tlr: 0.1\n",
      "Iteration: 200\tCost: 1.4567\tPenalty: -2.4644\tObj: -0.0219\tmu: 0.6\tlr: 0.1\n",
      "Iteration: 300\tCost: -0.1295\tPenalty: -1.6013\tObj: -0.706\tmu: 0.36\tlr: 0.1\n",
      "Iteration: 400\tCost: -1.0672\tPenalty: -1.9673\tObj: -1.4922\tmu: 0.216\tlr: 0.0\n",
      "Iteration: 500\tCost: -1.6627\tPenalty: -2.8738\tObj: -2.0352\tmu: 0.1296\tlr: 0.0\n",
      "Iteration: 600\tCost: -1.8568\tPenalty: -3.1079\tObj: -2.0985\tmu: 0.07776\tlr: 0.0\n",
      "Iteration: 700\tCost: -1.9509\tPenalty: -3.9253\tObj: -2.1341\tmu: 0.046655999999999996\tlr: 0.1\n",
      "Iteration: 800\tCost: -1.981\tPenalty: -6.3713\tObj: -2.1594\tmu: 0.027993599999999997\tlr: 0.1\n",
      "Iteration: 900\tCost: -2.0623\tPenalty: -4.5302\tObj: -2.1384\tmu: 0.016796159999999997\tlr: 0.1\n",
      "Iteration: 1000\tCost: -2.0782\tPenalty: -4.2778\tObj: -2.1213\tmu: 0.010077695999999999\tlr: 0.0\n",
      "Iteration: 1100\tCost: -2.0954\tPenalty: -4.2778\tObj: -2.1213\tmu: 0.006046617599999999\tlr: 0.1\n",
      "Iteration: 1200\tCost: -2.1058\tPenalty: -4.2778\tObj: -2.1213\tmu: 0.0036279705599999994\tlr: 0.1\n",
      "Iteration: 1300\tCost: -2.112\tPenalty: -4.2778\tObj: -2.1213\tmu: 0.0021767823359999995\tlr: 0.1\n",
      "Iteration: 1400\tCost: -2.1157\tPenalty: -4.2778\tObj: -2.1213\tmu: 0.0013060694015999995\tlr: 0.1\n",
      "Iteration: 1500\tCost: -2.1179\tPenalty: -4.2778\tObj: -2.1213\tmu: 0.0007836416409599997\tlr: 0.1\n",
      "Iteration: 1600\tCost: -2.1193\tPenalty: -4.2778\tObj: -2.1213\tmu: 0.0004701849845759998\tlr: 0.0\n",
      "Iteration: 1700\tCost: -2.1201\tPenalty: -4.2778\tObj: -2.1213\tmu: 0.00028211099074559984\tlr: 0.1\n",
      "Iteration: 1800\tCost: -2.1206\tPenalty: -4.2778\tObj: -2.1213\tmu: 0.0001692665944473599\tlr: 0.0\n",
      "Iteration: 1900\tCost: -2.1208\tPenalty: -4.2778\tObj: -2.1213\tmu: 0.00010155995666841595\tlr: 0.1\n",
      "Iteration: 2000\tCost: -2.121\tPenalty: -4.2778\tObj: -2.1213\tmu: 6.0935974001049565e-05\tlr: 0.0\n",
      "Iteration: 2100\tCost: -2.1211\tPenalty: -4.2778\tObj: -2.1213\tmu: 3.656158440062974e-05\tlr: 0.1\n",
      "Iteration: 2200\tCost: -2.1212\tPenalty: -4.2778\tObj: -2.1213\tmu: 2.1936950640377843e-05\tlr: 0.1\n",
      "Iteration: 2300\tCost: -2.1212\tPenalty: -4.2778\tObj: -2.1213\tmu: 1.3162170384226705e-05\tlr: 0.0\n",
      "Iteration: 2400\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 7.897302230536022e-06\tlr: 0.1\n",
      "Iteration: 2500\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 4.738381338321613e-06\tlr: 0.0\n",
      "Iteration: 2600\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 2.843028802992968e-06\tlr: 0.0\n",
      "Iteration: 2700\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1.7058172817957808e-06\tlr: 0.0\n",
      "Iteration: 2800\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1.0234903690774685e-06\tlr: 0.1\n",
      "Iteration: 2900\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 6.140942214464811e-07\tlr: 0.0\n",
      "Iteration: 3000\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 3.6845653286788867e-07\tlr: 0.1\n",
      "Iteration: 3100\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 2.210739197207332e-07\tlr: 0.0\n",
      "Iteration: 3200\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1.326443518324399e-07\tlr: 0.1\n",
      "Iteration: 3300\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 7.958661109946394e-08\tlr: 0.0\n",
      "Iteration: 3400\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 4.7751966659678364e-08\tlr: 0.1\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 3500\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 2.8651179995807016e-08\tlr: 0.1\n",
      "Iteration: 3600\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1.7190707997484207e-08\tlr: 0.1\n",
      "Iteration: 3700\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1.0314424798490525e-08\tlr: 0.0\n",
      "Iteration: 3800\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 3900\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4000\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4100\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4200\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4300\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4400\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4500\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4600\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4700\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4800\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4900\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 5000\tCost: -2.1213\tPenalty: -4.2778\tObj: -2.1213\tmu: 1e-08\tlr: 0.0\n",
      "Expected value: -2.2096976087674225\n",
      "Inital cost: 4.9168\n",
      "Iteration: 100\tCost: 1.5885\tPenalty: -1.9184\tObj: -0.3299\tmu: 1\tlr: 0.1\n",
      "Iteration: 200\tCost: -0.296\tPenalty: -0.9837\tObj: -0.8863\tmu: 0.6\tlr: 0.1\n",
      "Iteration: 300\tCost: -1.1429\tPenalty: -1.6626\tObj: -1.7415\tmu: 0.36\tlr: 0.0\n",
      "Iteration: 400\tCost: -1.4958\tPenalty: -1.9619\tObj: -1.9195\tmu: 0.216\tlr: 0.1\n",
      "Iteration: 500\tCost: -1.657\tPenalty: -2.5547\tObj: -1.9881\tmu: 0.1296\tlr: 0.0\n",
      "Iteration: 600\tCost: -1.8307\tPenalty: -2.62\tObj: -2.0344\tmu: 0.07776\tlr: 0.0\n",
      "Iteration: 700\tCost: -1.9458\tPenalty: -3.7003\tObj: -2.1185\tmu: 0.046655999999999996\tlr: 0.0\n",
      "Iteration: 800\tCost: -2.0204\tPenalty: -3.7526\tObj: -2.1255\tmu: 0.027993599999999997\tlr: 0.0\n",
      "Iteration: 900\tCost: -2.0801\tPenalty: -6.0889\tObj: -2.1823\tmu: 0.016796159999999997\tlr: 0.0\n",
      "Iteration: 1000\tCost: -2.1215\tPenalty: -5.345\tObj: -2.1754\tmu: 0.010077695999999999\tlr: 0.1\n",
      "Iteration: 1100\tCost: -2.143\tPenalty: -5.345\tObj: -2.1754\tmu: 0.006046617599999999\tlr: 0.0\n",
      "Iteration: 1200\tCost: -2.156\tPenalty: -5.345\tObj: -2.1754\tmu: 0.0036279705599999994\tlr: 0.1\n",
      "Iteration: 1300\tCost: -2.1637\tPenalty: -5.345\tObj: -2.1754\tmu: 0.0021767823359999995\tlr: 0.1\n",
      "Iteration: 1400\tCost: -2.1684\tPenalty: -5.3451\tObj: -2.1754\tmu: 0.0013060694015999995\tlr: 0.0\n",
      "Iteration: 1500\tCost: -2.1712\tPenalty: -5.345\tObj: -2.1754\tmu: 0.0007836416409599997\tlr: 0.0\n",
      "Iteration: 1600\tCost: -2.1728\tPenalty: -5.345\tObj: -2.1754\tmu: 0.0004701849845759998\tlr: 0.1\n",
      "Iteration: 1700\tCost: -2.1739\tPenalty: -5.345\tObj: -2.1754\tmu: 0.00028211099074559984\tlr: 0.1\n",
      "Iteration: 1800\tCost: -2.1745\tPenalty: -5.345\tObj: -2.1754\tmu: 0.0001692665944473599\tlr: 0.1\n",
      "Iteration: 1900\tCost: -2.1748\tPenalty: -5.345\tObj: -2.1754\tmu: 0.00010155995666841595\tlr: 0.1\n",
      "Iteration: 2000\tCost: -2.175\tPenalty: -5.3451\tObj: -2.1754\tmu: 6.0935974001049565e-05\tlr: 0.1\n",
      "Iteration: 2100\tCost: -2.1752\tPenalty: -5.3451\tObj: -2.1754\tmu: 3.656158440062974e-05\tlr: 0.1\n",
      "Iteration: 2200\tCost: -2.1752\tPenalty: -5.3451\tObj: -2.1754\tmu: 2.1936950640377843e-05\tlr: 0.0\n",
      "Iteration: 2300\tCost: -2.1753\tPenalty: -5.345\tObj: -2.1754\tmu: 1.3162170384226705e-05\tlr: 0.1\n",
      "Iteration: 2400\tCost: -2.1753\tPenalty: -5.345\tObj: -2.1754\tmu: 7.897302230536022e-06\tlr: 0.1\n",
      "Iteration: 2500\tCost: -2.1753\tPenalty: -5.3451\tObj: -2.1754\tmu: 4.738381338321613e-06\tlr: 0.1\n",
      "Iteration: 2600\tCost: -2.1753\tPenalty: -5.345\tObj: -2.1754\tmu: 2.843028802992968e-06\tlr: 0.0\n",
      "Iteration: 2700\tCost: -2.1754\tPenalty: -5.345\tObj: -2.1754\tmu: 1.7058172817957808e-06\tlr: 0.0\n",
      "Iteration: 2800\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 1.0234903690774685e-06\tlr: 0.1\n",
      "Iteration: 2900\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 6.140942214464811e-07\tlr: 0.0\n",
      "Iteration: 3000\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 3.6845653286788867e-07\tlr: 0.0\n",
      "Iteration: 3100\tCost: -2.1754\tPenalty: -5.345\tObj: -2.1754\tmu: 2.210739197207332e-07\tlr: 0.1\n",
      "Iteration: 3200\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 1.326443518324399e-07\tlr: 0.1\n",
      "Iteration: 3300\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 7.958661109946394e-08\tlr: 0.1\n",
      "Iteration: 3400\tCost: -2.1754\tPenalty: -5.345\tObj: -2.1754\tmu: 4.7751966659678364e-08\tlr: 0.0\n",
      "Iteration: 3500\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 2.8651179995807016e-08\tlr: 0.0\n",
      "Iteration: 3600\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 1.7190707997484207e-08\tlr: 0.0\n",
      "Iteration: 3700\tCost: -2.1754\tPenalty: -5.345\tObj: -2.1754\tmu: 1.0314424798490525e-08\tlr: 0.1\n",
      "Iteration: 3800\tCost: -2.1754\tPenalty: -5.345\tObj: -2.1754\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 3900\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4000\tCost: -2.1754\tPenalty: -5.345\tObj: -2.1754\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4100\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4200\tCost: -2.1754\tPenalty: -5.345\tObj: -2.1754\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4300\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4400\tCost: -2.1754\tPenalty: -5.345\tObj: -2.1754\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4500\tCost: -2.1754\tPenalty: -5.345\tObj: -2.1754\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4600\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4700\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4800\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4900\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 5000\tCost: -2.1754\tPenalty: -5.3451\tObj: -2.1754\tmu: 1e-08\tlr: 0.1\n",
      "Data saved to Constrained_Ham_CCA_IP/interior_point/Init_79442-IP.pkl successfully!\n",
      "Number of successful trials: 1\n"
     ]
    }
   ],
   "source": [
    "n = 5\n",
    "record = 0\n",
    "\n",
    "costs_IP_outer = []\n",
    "objs_IP_outer = []\n",
    "penalties_IP_outer = []\n",
    "\n",
    "for i in range(n):\n",
    "    ansatz = create_cca(\"general\", sys_size, ref_size, num_layers, qcbm_layers)\n",
    "\n",
    "    while not satisfied(ansatz):\n",
    "        seed = np.random.randint(1e5)\n",
    "        np.random.seed(seed)\n",
    "        params = np.random.normal(size=ansatz.get_parameter_num()) % (2 * np.pi)\n",
    "        ansatz.set_params(params)\n",
    "        init_seed = seed\n",
    "        \n",
    "    mu = 1\n",
    "    lr = 1e-3\n",
    "    \n",
    "    init_params = ansatz.get_params()\n",
    "    prev_params = copy.deepcopy(init_params)\n",
    "    \n",
    "    init_cost, init_obj, init_penal = cost_function_full_IP(init_params)\n",
    "    IP_loss = [init_cost]\n",
    "    IP_penals = [init_penal]\n",
    "    IP_objectives = [init_obj]\n",
    "    \n",
    "    print(\"Expected value:\", expected)\n",
    "    print(f\"Inital cost: {round(init_cost, 4)}\")\n",
    "    result = gradient_descent(cost_function_IP, init_params, get_gradient, max_iter, callback=callback_IP)\n",
    "    \n",
    "    costs_IP_outer.append(IP_loss)\n",
    "    objs_IP_outer.append(IP_objectives)\n",
    "    penalties_IP_outer.append(IP_penals)\n",
    "\n",
    "    if abs(IP_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Constrained_Ham_CCA_IP/interior_point\"\n",
    "        problem_name = \"IP\"\n",
    "        filename = f\"Init_{init_seed}\"\n",
    "        save_data_to_file(IP_loss, IP_penals, IP_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(f\"Number of successful trials: {record}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "723ab6b0",
   "metadata": {},
   "source": [
    "# QSlack Method"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "3fcc9517",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Problem setup\n",
    "pauli = ['ZZ','XI','IX','YI','IZ']\n",
    "H_paulis = ['ZZ','XI','IX']\n",
    "expectation_unitary_dict = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in pauli}\n",
    "\n",
    "a1 = 0.2\n",
    "a2 = 0.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "62001644",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace(ansatz1, ansatz2, qcbm_shots, shots):\n",
    "    return get_trace_helper(swap_test_unitary, ansatz1, ansatz2, qcbm_shots, shots)\n",
    "\n",
    "def get_exp(pauli_string, ansatz, qcbm_shots, shots):\n",
    "    return get_exp_helper(expectation_unitary_dict, pauli_string, ansatz, qcbm_shots, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "413747e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# precompute terms\n",
    "# Tr[H^2]=12, Tr[A1^2]=Tr[A2^2]=4\n",
    "TrH2 = 12\n",
    "TrA_12 = 4\n",
    "TrA_22 = 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "9103a5fd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def cost_function_full_QS(params):\n",
    "    # update parameters\n",
    "    lmbda = params[-2] ** 2\n",
    "    mu = params[-1] ** 2\n",
    "     \n",
    "    params = params[:primal_num_params]\n",
    "    omega.set_params(params)\n",
    "  \n",
    "    # calculate new cost\n",
    "    obj = 0\n",
    "    for i in range(len(H_paulis)):\n",
    "        obj += get_exp(H_paulis[i], omega, qcbm_shots, num_shots)\n",
    "\n",
    "    est2 = get_exp(pauli[3], omega, qcbm_shots, num_shots)\n",
    "    est3 = get_exp(pauli[4], omega, qcbm_shots, num_shots)\n",
    "    penalty = (lmbda - est2 + a1)**2 + (mu - est3 + a2)**2\n",
    "    cost = obj + c * penalty\n",
    "    return cost, obj, penalty\n",
    "\n",
    "def cost_function_QS(params):\n",
    "    cost, _, _ = cost_function_full_QS(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "33d217e5",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def callback_QS(nfev, x, fx, stepsize, accepted=False):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    global primal_loss\n",
    "    global primal_penals\n",
    "    global primal_ojectives\n",
    "    \n",
    "    fx, obj, penal = cost_function_full_QS(x)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objectives.append(obj)\n",
    "        \n",
    "    if(nfev % print_every == 0):\n",
    "        print(f\"Iteration: {nfev//3}\\tCost: {round(fx,4)}\\tObj: {round(obj, 4)}\\tPenalty: {round(penal, 4)}\\tc: {c}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "dd01c521",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "max_iter = 5000\n",
    "\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-3\n",
    "dec_interval = 1000\n",
    "train_lr = get_lr(lr_max, lr_min, dec_interval, max_iter) # halve the lr every 1000 iterations\n",
    "\n",
    "pertb = 1e-4\n",
    "trust = True\n",
    "\n",
    "primal_u_num_params = get_parameter_number(\"general\", sys_size, ref_size, num_layers)\n",
    "primal_qcbm_num_params = get_parameter_number(\"qcbm\", sys_size, ref_size, qcbm_layers)\n",
    "primal_num_params = primal_u_num_params + primal_qcbm_num_params"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "9766b215",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Exact value: -2.2096976087674225\n",
      "Iteration 0, Initial cost : 19.79065884462997\n",
      "Iteration: 100\tCost: -0.3512\tObj: -0.4142\tPenalty: 0.0006\tc: 100\n",
      "Iteration: 200\tCost: -0.7168\tObj: -0.812\tPenalty: 0.001\tc: 100\n",
      "Iteration: 300\tCost: -0.8856\tObj: -0.9787\tPenalty: 0.0009\tc: 100\n",
      "Iteration: 400\tCost: -0.8106\tObj: -0.9901\tPenalty: 0.0018\tc: 100\n",
      "Iteration: 500\tCost: -1.1106\tObj: -1.1689\tPenalty: 0.0006\tc: 100\n",
      "Iteration: 600\tCost: -1.2686\tObj: -1.4406\tPenalty: 0.0017\tc: 100\n",
      "Iteration: 700\tCost: -1.7\tObj: -1.9055\tPenalty: 0.0021\tc: 100\n",
      "Iteration: 800\tCost: -1.7723\tObj: -1.889\tPenalty: 0.0012\tc: 100\n",
      "Iteration: 900\tCost: -1.5727\tObj: -1.7792\tPenalty: 0.0021\tc: 100\n",
      "Iteration: 1000\tCost: -2.0071\tObj: -2.0761\tPenalty: 0.0007\tc: 100\n",
      "Iteration: 1100\tCost: -2.1151\tObj: -2.1244\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1200\tCost: -1.9086\tObj: -2.0396\tPenalty: 0.0013\tc: 100\n",
      "Iteration: 1300\tCost: -2.0726\tObj: -2.0862\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1400\tCost: -2.0976\tObj: -2.1314\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 1500\tCost: -2.1133\tObj: -2.1674\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 1600\tCost: -1.975\tObj: -2.0409\tPenalty: 0.0007\tc: 100\n",
      "Iteration: 1700\tCost: -2.0666\tObj: -2.0728\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1800\tCost: -2.1212\tObj: -2.1324\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1900\tCost: -2.0666\tObj: -2.0778\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2000\tCost: -2.0975\tObj: -2.1246\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 2100\tCost: -2.1487\tObj: -2.1573\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2200\tCost: -2.1489\tObj: -2.1635\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2300\tCost: -2.1674\tObj: -2.1787\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2400\tCost: -2.1742\tObj: -2.1929\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2500\tCost: -2.1848\tObj: -2.1914\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2600\tCost: -2.1794\tObj: -2.1889\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2700\tCost: -2.1597\tObj: -2.1619\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2800\tCost: -2.1468\tObj: -2.1546\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2900\tCost: -2.171\tObj: -2.1738\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3000\tCost: -2.1645\tObj: -2.1666\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3100\tCost: -2.1635\tObj: -2.164\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3200\tCost: -2.1767\tObj: -2.1782\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3300\tCost: -2.1894\tObj: -2.1915\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3400\tCost: -2.1934\tObj: -2.1955\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3500\tCost: -2.1924\tObj: -2.1939\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3600\tCost: -2.1905\tObj: -2.1912\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3700\tCost: -2.1916\tObj: -2.1948\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3800\tCost: -2.1895\tObj: -2.1896\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3900\tCost: -2.1913\tObj: -2.1979\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 4000\tCost: -2.2012\tObj: -2.2029\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4100\tCost: -2.204\tObj: -2.2051\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4200\tCost: -2.2044\tObj: -2.205\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4300\tCost: -2.2052\tObj: -2.2055\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4400\tCost: -2.2054\tObj: -2.2058\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4500\tCost: -2.2052\tObj: -2.2054\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4600\tCost: -2.2064\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4700\tCost: -2.2074\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4800\tCost: -2.2062\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4900\tCost: -2.2079\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5000\tCost: -2.207\tObj: -2.2073\tPenalty: 0.0\tc: 100\n",
      "Data saved to Constrained_Ham_CCA_IP/QSlack/Init_0-QS.pkl successfully!\n",
      "Exact value: -2.2096976087674225\n",
      "Iteration 1, Initial cost : 94.28397350053801\n",
      "Iteration: 100\tCost: -0.2557\tObj: -0.2969\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 200\tCost: -0.572\tObj: -0.578\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 300\tCost: -0.5089\tObj: -0.5602\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 400\tCost: -0.9841\tObj: -0.9896\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 500\tCost: -1.2574\tObj: -1.2874\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 600\tCost: -1.4267\tObj: -1.4549\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 700\tCost: -1.672\tObj: -1.6812\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 800\tCost: -1.5523\tObj: -1.733\tPenalty: 0.0018\tc: 100\n",
      "Iteration: 900\tCost: -1.6565\tObj: -1.6791\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1000\tCost: -1.484\tObj: -1.5165\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 1100\tCost: -1.7756\tObj: -1.8045\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 1200\tCost: -1.9048\tObj: -1.9285\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1300\tCost: -1.9667\tObj: -1.9851\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1400\tCost: -2.0305\tObj: -2.0312\tPenalty: 0.0\tc: 100\n",
      "Iteration: 1500\tCost: -2.1229\tObj: -2.1398\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1600\tCost: -2.0836\tObj: -2.0957\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1700\tCost: -2.0586\tObj: -2.1001\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 1800\tCost: -2.0206\tObj: -2.057\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 1900\tCost: -2.0395\tObj: -2.1024\tPenalty: 0.0006\tc: 100\n",
      "Iteration: 2000\tCost: -2.0512\tObj: -2.0887\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 2100\tCost: -2.1046\tObj: -2.1097\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2200\tCost: -2.1093\tObj: -2.1127\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2300\tCost: -2.1079\tObj: -2.1094\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2400\tCost: -2.1011\tObj: -2.1207\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2500\tCost: -2.1027\tObj: -2.1179\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2600\tCost: -2.1333\tObj: -2.1367\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2700\tCost: -2.1376\tObj: -2.1455\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2800\tCost: -2.1006\tObj: -2.1391\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 2900\tCost: -2.146\tObj: -2.1544\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 3000\tCost: -2.1414\tObj: -2.1667\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 3100\tCost: -2.1685\tObj: -2.17\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3200\tCost: -2.1791\tObj: -2.1815\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3300\tCost: -2.1705\tObj: -2.1822\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 3400\tCost: -2.1825\tObj: -2.189\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 3500\tCost: -2.1884\tObj: -2.1888\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3600\tCost: -2.1877\tObj: -2.1887\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3700\tCost: -2.1901\tObj: -2.1912\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3800\tCost: -2.188\tObj: -2.1922\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3900\tCost: -2.1882\tObj: -2.1908\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4000\tCost: -2.1858\tObj: -2.1912\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 4100\tCost: -2.1922\tObj: -2.1927\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4200\tCost: -2.1954\tObj: -2.1959\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4300\tCost: -2.1966\tObj: -2.1968\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4400\tCost: -2.1958\tObj: -2.1988\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4500\tCost: -2.1985\tObj: -2.1987\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4600\tCost: -2.1972\tObj: -2.1994\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4700\tCost: -2.1988\tObj: -2.2001\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4800\tCost: -2.1988\tObj: -2.199\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4900\tCost: -2.1981\tObj: -2.1982\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5000\tCost: -2.1971\tObj: -2.1977\tPenalty: 0.0\tc: 100\n",
      "Data saved to Constrained_Ham_CCA_IP/QSlack/Init_1-QS.pkl successfully!\n",
      "Exact value: -2.2096976087674225\n",
      "Iteration 2, Initial cost : 33.074229122756165\n",
      "Iteration: 100\tCost: -0.0712\tObj: -0.0926\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 200\tCost: -0.5852\tObj: -0.602\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 300\tCost: -0.8482\tObj: -0.8705\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 400\tCost: -0.7964\tObj: -0.8032\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 500\tCost: -0.914\tObj: -0.9609\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 600\tCost: -0.9569\tObj: -1.0857\tPenalty: 0.0013\tc: 100\n",
      "Iteration: 700\tCost: -1.2204\tObj: -1.2807\tPenalty: 0.0006\tc: 100\n",
      "Iteration: 800\tCost: -1.3206\tObj: -1.3957\tPenalty: 0.0008\tc: 100\n",
      "Iteration: 900\tCost: -1.3742\tObj: -1.3775\tPenalty: 0.0\tc: 100\n",
      "Iteration: 1000\tCost: -1.3198\tObj: -1.3347\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1100\tCost: -1.4456\tObj: -1.457\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1200\tCost: -1.6146\tObj: -1.6344\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1300\tCost: -1.6463\tObj: -1.6646\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1400\tCost: -1.756\tObj: -1.7608\tPenalty: 0.0\tc: 100\n",
      "Iteration: 1500\tCost: -1.939\tObj: -1.9459\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1600\tCost: -1.9491\tObj: -2.0614\tPenalty: 0.0011\tc: 100\n",
      "Iteration: 1700\tCost: -2.0645\tObj: -2.0733\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1800\tCost: -1.9147\tObj: -2.0549\tPenalty: 0.0014\tc: 100\n",
      "Iteration: 1900\tCost: -2.1037\tObj: -2.1214\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2000\tCost: -2.0677\tObj: -2.0852\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2100\tCost: -2.1263\tObj: -2.1457\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2200\tCost: -2.152\tObj: -2.1617\tPenalty: 0.0001\tc: 100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 2300\tCost: -2.1482\tObj: -2.1593\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2400\tCost: -2.1557\tObj: -2.169\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2500\tCost: -2.1571\tObj: -2.1671\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2600\tCost: -2.1632\tObj: -2.1661\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2700\tCost: -2.1545\tObj: -2.1572\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2800\tCost: -2.1564\tObj: -2.1725\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2900\tCost: -2.1666\tObj: -2.1827\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 3000\tCost: -2.1901\tObj: -2.1919\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3100\tCost: -2.1919\tObj: -2.1922\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3200\tCost: -2.1902\tObj: -2.1904\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3300\tCost: -2.1788\tObj: -2.1848\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 3400\tCost: -2.1887\tObj: -2.1939\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 3500\tCost: -2.1947\tObj: -2.195\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3600\tCost: -2.1932\tObj: -2.1951\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3700\tCost: -2.1995\tObj: -2.2004\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3800\tCost: -2.1988\tObj: -2.199\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3900\tCost: -2.1903\tObj: -2.1911\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4000\tCost: -2.1973\tObj: -2.1985\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4100\tCost: -2.2014\tObj: -2.2016\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4200\tCost: -2.2003\tObj: -2.2021\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4300\tCost: -2.203\tObj: -2.2033\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4400\tCost: -2.2032\tObj: -2.2036\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4500\tCost: -2.2041\tObj: -2.2042\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4600\tCost: -2.2053\tObj: -2.2065\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4700\tCost: -2.2059\tObj: -2.2062\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4800\tCost: -2.2049\tObj: -2.2059\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4900\tCost: -2.2058\tObj: -2.2061\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5000\tCost: -2.2059\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Data saved to Constrained_Ham_CCA_IP/QSlack/Init_2-QS.pkl successfully!\n",
      "Exact value: -2.2096976087674225\n",
      "Iteration 3, Initial cost : 22.26167887721936\n",
      "Iteration: 100\tCost: -0.4513\tObj: -0.5306\tPenalty: 0.0008\tc: 100\n",
      "Iteration: 200\tCost: -0.6285\tObj: -0.7196\tPenalty: 0.0009\tc: 100\n",
      "Iteration: 300\tCost: -0.8235\tObj: -0.8627\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 400\tCost: -0.756\tObj: -0.9137\tPenalty: 0.0016\tc: 100\n",
      "Iteration: 500\tCost: -1.1014\tObj: -1.1089\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 600\tCost: -1.0743\tObj: -1.0756\tPenalty: 0.0\tc: 100\n",
      "Iteration: 700\tCost: -0.5053\tObj: -0.5932\tPenalty: 0.0009\tc: 100\n",
      "Iteration: 800\tCost: -0.4889\tObj: -0.583\tPenalty: 0.0009\tc: 100\n",
      "Iteration: 900\tCost: -0.9213\tObj: -0.9687\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 1000\tCost: -0.9016\tObj: -1.0183\tPenalty: 0.0012\tc: 100\n",
      "Iteration: 1100\tCost: -1.1463\tObj: -1.1645\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1200\tCost: -1.3624\tObj: -1.377\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1300\tCost: -1.2676\tObj: -1.3238\tPenalty: 0.0006\tc: 100\n",
      "Iteration: 1400\tCost: -1.5541\tObj: -1.5595\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1500\tCost: -1.6243\tObj: -1.6886\tPenalty: 0.0006\tc: 100\n",
      "Iteration: 1600\tCost: -1.7542\tObj: -1.8215\tPenalty: 0.0007\tc: 100\n",
      "Iteration: 1700\tCost: -1.7834\tObj: -1.8469\tPenalty: 0.0006\tc: 100\n",
      "Iteration: 1800\tCost: -1.7863\tObj: -1.8157\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 1900\tCost: -1.8133\tObj: -1.8333\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2000\tCost: -1.9423\tObj: -1.9449\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2100\tCost: -1.9997\tObj: -2.0041\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2200\tCost: -2.0444\tObj: -2.0462\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2300\tCost: -2.0665\tObj: -2.0703\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2400\tCost: -2.1043\tObj: -2.1085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2500\tCost: -2.0686\tObj: -2.101\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 2600\tCost: -2.0928\tObj: -2.0997\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2700\tCost: -2.133\tObj: -2.1375\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2800\tCost: -2.1355\tObj: -2.1365\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2900\tCost: -2.1404\tObj: -2.1656\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 3000\tCost: -2.1505\tObj: -2.1584\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 3100\tCost: -2.1739\tObj: -2.1751\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3200\tCost: -2.1811\tObj: -2.1819\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3300\tCost: -2.1893\tObj: -2.1911\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3400\tCost: -2.1801\tObj: -2.1933\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 3500\tCost: -2.1965\tObj: -2.1971\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3600\tCost: -2.1965\tObj: -2.1965\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3700\tCost: -2.1983\tObj: -2.1986\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3800\tCost: -2.1976\tObj: -2.2014\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3900\tCost: -2.1913\tObj: -2.2016\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 4000\tCost: -2.1938\tObj: -2.1969\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4100\tCost: -2.1971\tObj: -2.1984\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4200\tCost: -2.1992\tObj: -2.2\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4300\tCost: -2.2003\tObj: -2.2008\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4400\tCost: -2.2024\tObj: -2.2029\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4500\tCost: -2.2011\tObj: -2.2022\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4600\tCost: -2.2026\tObj: -2.2029\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4700\tCost: -2.2044\tObj: -2.2052\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4800\tCost: -2.2051\tObj: -2.2051\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4900\tCost: -2.2028\tObj: -2.2039\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5000\tCost: -2.2038\tObj: -2.2058\tPenalty: 0.0\tc: 100\n",
      "Data saved to Constrained_Ham_CCA_IP/QSlack/Init_3-QS.pkl successfully!\n",
      "Exact value: -2.2096976087674225\n",
      "Iteration 4, Initial cost : 83.61879039516884\n",
      "Iteration: 100\tCost: 0.0279\tObj: -0.0618\tPenalty: 0.0009\tc: 100\n",
      "Iteration: 200\tCost: -0.5944\tObj: -0.7047\tPenalty: 0.0011\tc: 100\n",
      "Iteration: 300\tCost: -0.9226\tObj: -1.1985\tPenalty: 0.0028\tc: 100\n",
      "Iteration: 400\tCost: -1.4534\tObj: -1.4913\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 500\tCost: -1.3575\tObj: -1.3747\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 600\tCost: -1.6203\tObj: -1.6743\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 700\tCost: -1.5948\tObj: -1.7354\tPenalty: 0.0014\tc: 100\n",
      "Iteration: 800\tCost: -1.5387\tObj: -1.6636\tPenalty: 0.0012\tc: 100\n",
      "Iteration: 900\tCost: -1.7724\tObj: -1.8113\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 1000\tCost: -1.4677\tObj: -1.4918\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1100\tCost: -1.6975\tObj: -1.7383\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 1200\tCost: -1.7965\tObj: -1.8862\tPenalty: 0.0009\tc: 100\n",
      "Iteration: 1300\tCost: -1.888\tObj: -1.8901\tPenalty: 0.0\tc: 100\n",
      "Iteration: 1400\tCost: -1.8914\tObj: -1.915\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1500\tCost: -1.8903\tObj: -1.9107\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1600\tCost: -1.7574\tObj: -1.8711\tPenalty: 0.0011\tc: 100\n",
      "Iteration: 1700\tCost: -1.9246\tObj: -1.9604\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 1800\tCost: -1.925\tObj: -1.9654\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 1900\tCost: -1.834\tObj: -1.9284\tPenalty: 0.0009\tc: 100\n",
      "Iteration: 2000\tCost: -1.9858\tObj: -2.0259\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 2100\tCost: -2.0426\tObj: -2.0451\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2200\tCost: -2.1177\tObj: -2.1184\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2300\tCost: -2.1436\tObj: -2.1478\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2400\tCost: -2.1262\tObj: -2.148\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2500\tCost: -2.1555\tObj: -2.1661\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2600\tCost: -2.1636\tObj: -2.1647\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2700\tCost: -2.1625\tObj: -2.169\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2800\tCost: -2.1649\tObj: -2.1757\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2900\tCost: -2.1548\tObj: -2.1733\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 3000\tCost: -2.1573\tObj: -2.1755\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 3100\tCost: -2.1814\tObj: -2.1825\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3200\tCost: -2.1882\tObj: -2.1901\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3300\tCost: -2.1833\tObj: -2.1889\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 3400\tCost: -2.1915\tObj: -2.1926\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3500\tCost: -2.1929\tObj: -2.1954\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3600\tCost: -2.1959\tObj: -2.1961\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3700\tCost: -2.1926\tObj: -2.1936\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3800\tCost: -2.1983\tObj: -2.2012\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3900\tCost: -2.1963\tObj: -2.1997\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4000\tCost: -2.1938\tObj: -2.1957\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4100\tCost: -2.1989\tObj: -2.1997\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4200\tCost: -2.2007\tObj: -2.2009\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4300\tCost: -2.2009\tObj: -2.2019\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4400\tCost: -2.1994\tObj: -2.1999\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4500\tCost: -2.2011\tObj: -2.2014\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4600\tCost: -2.2027\tObj: -2.2028\tPenalty: 0.0\tc: 100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 4700\tCost: -2.2027\tObj: -2.2044\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4800\tCost: -2.2021\tObj: -2.2047\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4900\tCost: -2.2033\tObj: -2.2043\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5000\tCost: -2.2037\tObj: -2.2042\tPenalty: 0.0\tc: 100\n",
      "Data saved to Constrained_Ham_CCA_IP/QSlack/Init_4-QS.pkl successfully!\n",
      "Number of successful runs: 5\n"
     ]
    }
   ],
   "source": [
    "num_runs = 5\n",
    "record = 0 # record the number of successful trails\n",
    "\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "\n",
    "for i in range(num_runs):\n",
    "    np.random.seed(i)\n",
    "    lmbda = 0.1\n",
    "    mu = 0.5\n",
    "    c = 100\n",
    "\n",
    "    lr = lr_max\n",
    "    \n",
    "    primal_loss = []\n",
    "    primal_penals = []\n",
    "    primal_objectives = []\n",
    "\n",
    "    print(f\"Exact value: {expected}\")\n",
    "    omega = create_cca(\"general\", sys_size, ref_size, num_layers, qcbm_layers)\n",
    "    init_params = [*omega.get_params(), np.sqrt(lmbda), np.sqrt(mu)]\n",
    "    print(f\"Iteration {i}, Initial cost : {cost_function_QS(init_params)}\")\n",
    "    \n",
    "    autospsa = SPSA(maxiter=max_iter, learning_rate=train_lr,\n",
    "                        perturbation=pertb, callback=callback_QS, trust_region=trust)\n",
    "    obj = autospsa.minimize(fun=cost_function_QS, x0=init_params)\n",
    "    \n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    objs_primal_outer.append(primal_objectives)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "\n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Constrained_Ham_CCA_IP/QSlack\"\n",
    "        problem_name = \"QS\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bdd4445f",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "8853d689",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "bc85f639",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 10\n",
    "window_size_dual = 10\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_IP_smooth = get_smooth(costs_IP_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "84d91bf2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# IQR plot\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_IP_median = np.median(costs_IP_smooth, axis = 0)\n",
    "costs_IP_max = np.percentile(costs_IP_smooth, 75, axis = 0)\n",
    "costs_IP_min = np.percentile(costs_IP_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "x1 = len(costs_primal_median)\n",
    "x2 = len(costs_IP_median)\n",
    "x3 = max(x1, x2)\n",
    "expected_line = np.zeros(x3) + expected\n",
    "plt.plot(np.arange(x1), costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(np.arange(x2), costs_IP_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(x3), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Method','IP Method', 'True Value'])\n",
    "\n",
    "plt.fill_between(np.arange(x1), costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(np.arange(x2), costs_IP_max, costs_IP_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "plt.ylim(-3, 5)\n",
    "plt.xlim(0, max_iter)\n",
    "# plt.yscale(\"log\")\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0e5c9532",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Constrained_Hamiltonian_Purification.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b161d4df",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from PurificationUtil import *\n",
    "from qiskit_algorithms.optimizers import SPSA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e6b6f347",
   "metadata": {},
   "outputs": [],
   "source": [
    "# implementation of the slack variable method\n",
    "# quantum circuit settings\n",
    "# these values will be used as global variables later in different functions\n",
    "sys_size = 2 # size of the input state (2 means 2 qubit)\n",
    "ref_size = 2 # size of the reference state (for purification)\n",
    "\n",
    "swap_test_unitary = get_swap_unitary(sys_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c742755e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Problem setup\n",
    "pauli = ['ZZ','XI','IX','YI','IZ']\n",
    "H_paulis = ['ZZ','XI','IX']\n",
    "expectation_unitary_dict = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in pauli}\n",
    "\n",
    "a1 = 0.2\n",
    "a2 = 0.1\n",
    "b1 = a1 # for the dual\n",
    "b2 = a2 # for the dual"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3093b208",
   "metadata": {},
   "outputs": [],
   "source": [
    "#CVXpy solutions\n",
    "X = np.array([[0, 1], [1, 0]])\n",
    "Z = np.array([[1,0], [0 ,-1]])\n",
    "Y = np.array([[0, -1j], [1j, 0]])\n",
    "H = np.kron(Z,Z) + np.kron(np.eye(2), X) + np.kron(X, np.eye(2))\n",
    "A_2 = np.kron(np.eye(2),Z)\n",
    "A_1 = np.kron(Y,np.eye(2))\n",
    "rho = cp.Variable( np.eye(4).shape, hermitian=True)\n",
    "constraints = [rho >> 0, cp.real(cp.trace(A_1 @ rho)) >= a1,cp.real(cp.trace(A_2 @ rho)) >= a2, cp.trace(rho) ==1]\n",
    "prob = cp.Problem(cp.Minimize(cp.real(cp.trace(H @ rho))),\n",
    "                  constraints)\n",
    "# Solve SDP\n",
    "prob.solve(verbose=False)\n",
    "expected = prob.value\n",
    "print(\"Aprroximated value:\", prob.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ed74871b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace(ansatz1, ansatz2, shots):\n",
    "    return get_trace_helper(swap_test_unitary, ansatz1, ansatz2, shots)\n",
    "\n",
    "def get_exp(pauli_string, ansatz, shots):\n",
    "    return get_exp_helper(expectation_unitary_dict, pauli_string, ansatz, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0685a18f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# precompute terms\n",
    "# Tr[H^2]=12, Tr[A1^2]=Tr[A2^2]=4\n",
    "TrH2 = 12\n",
    "TrA_12 = 4\n",
    "TrA_22 = 4"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7fa0cb8e",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "06a51945",
   "metadata": {},
   "outputs": [],
   "source": [
    "def primal_cost_function_full(params):\n",
    "    # update parameters\n",
    "    lmbda = params[-2] ** 2\n",
    "    mu = params[-1] ** 2\n",
    "     \n",
    "    params = params[:primal_num_params]\n",
    "    omega.set_params(params)\n",
    "  \n",
    "    # calculate new cost\n",
    "    obj = 0\n",
    "    for i in range(len(H_paulis)):\n",
    "        obj += get_exp(H_paulis[i], omega, num_shots)\n",
    "\n",
    "    est2 = get_exp(pauli[3], omega, num_shots)\n",
    "    est3 = get_exp(pauli[4], omega, num_shots)\n",
    "    penalty = (lmbda - est2 + a1)**2 + (mu - est3 + a2)**2\n",
    "    cost = obj + c * penalty\n",
    "    return cost, obj, penalty\n",
    "\n",
    "def primal_cost_function(params):\n",
    "    cost, _, _ = primal_cost_function_full(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "65527a04",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def primal_callback_spsa(nfev, x, fx, stepsize, accepted=False):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    global primal_loss\n",
    "    global primal_penals\n",
    "    global primal_ojectives\n",
    "    \n",
    "    fx, obj, penal = primal_cost_function_full(x)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objectives.append(obj)\n",
    "        \n",
    "    if(nfev % print_every == 0):\n",
    "        print(f\"Iteration: {nfev//3}\\tCost: {round(fx,4)}\\tObj: {round(obj, 4)}\\tPenalty: {round(penal, 4)}\\tc: {c}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6f927656",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "max_iter = 20 * 1000\n",
    "\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-3\n",
    "dec_interval = 1000\n",
    "train_lr = get_lr(lr_max, lr_min, dec_interval, max_iter) # halve the lr every 1000 iterations\n",
    "\n",
    "pertb = 1e-4\n",
    "trust = True\n",
    "\n",
    "primal_num_layers = 2\n",
    "primal_num_params = get_parameter_number(\"general\", sys_size, ref_size, primal_num_layers)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0b7f788b",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_runs = 3\n",
    "record = 0 # record the number of successful trails\n",
    "\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "\n",
    "for i in range(num_runs):\n",
    "    np.random.seed(i)\n",
    "    lmbda = 0.1\n",
    "    mu = 0.5\n",
    "    c = 100\n",
    "\n",
    "    lr = lr_max\n",
    "    \n",
    "    primal_loss = []\n",
    "    primal_penals = []\n",
    "    primal_objectives = []\n",
    "\n",
    "    print(f\"Exact value: {expected}\")\n",
    "    omega = create_ansatz(\"general\", sys_size, ref_size, primal_num_layers)\n",
    "    init_params = [*omega.params, np.sqrt(lmbda), np.sqrt(mu)]\n",
    "    print(f\"Iteration {i}, Initial cost : {primal_cost_function(init_params)}\")\n",
    "    \n",
    "    autospsa = SPSA(maxiter=max_iter, learning_rate=train_lr,\n",
    "                        perturbation=pertb, callback=primal_callback_spsa, trust_region=trust)\n",
    "    obj = autospsa.minimize(fun=primal_cost_function, x0=init_params)\n",
    "    \n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    objs_primal_outer.append(primal_objectives)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "\n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"CH_Purification_primal_data\"\n",
    "        problem_name = \"CH\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7f6759b6",
   "metadata": {},
   "source": [
    "# Dual Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c43ee4a9",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 2 ** sys_size\n",
    "def dual_cost_function_full(params):\n",
    "    # update parameters\n",
    "    y1 = params[0] ** 2\n",
    "    y2 = params[1] ** 2\n",
    "    nu = params[2] ** 2\n",
    "    mu = params[3]      # mu only needs to be real number\n",
    "    \n",
    "    params = params[4:]\n",
    "    omega.set_params(params)\n",
    "\n",
    "    # calculate objective function\n",
    "    # Tr[Hω] \n",
    "    t1 = get_exp(pauli[0], omega, num_shots) \n",
    "    t2 = get_exp(pauli[1], omega, num_shots)\n",
    "    t3 = get_exp(pauli[2], omega, num_shots)\n",
    "    tr_H_omega = t1 + t2 + t3 \n",
    "\n",
    "    # y_0Tr[A_0ω] + y_1Tr[A_1ω]\n",
    "    est2 = get_exp(pauli[3], omega, num_shots)\n",
    "    est3 = get_exp(pauli[4], omega, num_shots)\n",
    "    tr_A_omega = y1 * est2 + y2 * est3\n",
    "\n",
    "    omega_sqr = get_trace(omega, omega, num_shots)\n",
    "    \n",
    "    # corresponds to the three lines of equation G101\n",
    "    # certain terms are omitted for this particular example\n",
    "    penalty1 = TrH2 + N * (y1 ** 2 + y2 ** 2 + mu ** 2)\n",
    "    penalty2 = (nu ** 2) * omega_sqr - 2 * nu * tr_H_omega\n",
    "    penalty3 = 2 * nu * tr_A_omega + 2 * mu * nu\n",
    "\n",
    "    obj = b1 * y1 + b2 * y2 + mu\n",
    "    penalty = penalty1 + penalty2 + penalty3\n",
    "    cost = obj - c * penalty\n",
    "    return cost, obj, penalty\n",
    "\n",
    "def dual_cost_function(params):\n",
    "    cost, _, _ = dual_cost_function_full(params)\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "39b41c02",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def dual_callback_spsa(nfev, x, fx, stepsize, accepted=False):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    global dual_loss\n",
    "    global dual_penals\n",
    "    global dual_ojectives\n",
    "    \n",
    "    fx, obj, penal = dual_cost_function_full(x)\n",
    "    dual_loss.append(fx)\n",
    "    dual_penals.append(penal)\n",
    "    dual_objectives.append(obj)\n",
    "        \n",
    "    if(nfev % print_every == 0):\n",
    "        print(f\"Iteration: {nfev//3}\\tCost: {round(fx,4)}\\tObj: {round(obj, 4)}\\tPenalty: {round(penal, 4)}\\tc: {c}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6ee442fa",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "max_iter = 80 * 1000\n",
    "\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-3\n",
    "dec_interval = 1000\n",
    "train_lr = get_lr(lr_max, lr_min, dec_interval, max_iter) # halve the lr every 1000 iterations\n",
    "perturbation = 1e-4\n",
    "\n",
    "trust = True\n",
    "dual_num_layers = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "502bbad6",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_runs = 3\n",
    "record = 0 # record the number of successful trails\n",
    "\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "\n",
    "for i in range(num_runs):\n",
    "    np.random.seed(i)\n",
    "    y1 = 0.001\n",
    "    y2 = 0.001\n",
    "    mu = -0.005\n",
    "    nu = 0.001\n",
    "    \n",
    "    c = 100\n",
    "\n",
    "    dual_loss = []\n",
    "    dual_penals = []\n",
    "    dual_objectives = []\n",
    "\n",
    "    print(f\"Exact value: {expected}\")\n",
    "    omega = create_ansatz(\"general\", sys_size, ref_size, dual_num_layers)\n",
    "    init_params = [np.sqrt(y1), np.sqrt(y2), np.sqrt(nu), mu, *omega.params]\n",
    "    print(f\"Iteration {i}, Initial cost : {-dual_cost_function(init_params)}\")\n",
    "    \n",
    "    autospsa = SPSA(maxiter=max_iter, learning_rate=train_lr,\n",
    "                        perturbation=pertb, callback=dual_callback_spsa, trust_region=trust)\n",
    "    obj = autospsa.minimize(fun=dual_cost_function, x0=init_params)\n",
    "    \n",
    "    costs_dual_outer.append(dual_loss)\n",
    "    objs_dual_outer.append(dual_objectives)\n",
    "    penalties_dual_outer.append(dual_penals)\n",
    "\n",
    "    if abs(dual_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"CH_Purification_dual_data\"\n",
    "        problem_name = \"CH\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(dual_loss, dual_penals, dual_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3ceec90d",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8c806349",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8506d739",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 100\n",
    "window_size_dual = 100\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1d866f66",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "x1 = len(costs_primal_median)\n",
    "x2 = len(costs_dual_median)\n",
    "x3 = max(x1, x2)\n",
    "expected_line = np.zeros(x3) + expected\n",
    "plt.plot(np.arange(x1), costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(np.arange(x2), costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(x3), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(np.arange(x1), costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(np.arange(x2), costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "# plt.ylim(0, .5)\n",
    "plt.xlim(0, max_iter)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9806b5ce",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Constrained_Hamiltonian_Purification_interior_point.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b5f90da8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from PurificationUtil import *\n",
    "from qiskit_algorithms.optimizers import SPSA\n",
    "import sys"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "28746915",
   "metadata": {},
   "outputs": [],
   "source": [
    "# implementation of the slack variabel method\n",
    "# quantum circuit settings\n",
    "# these values will be used as global variables later in different functions\n",
    "sys_size = 2 # size of the input state (2 means 2 qubit)\n",
    "ref_size = 2 # size of the reference state (for purification)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "2cb60b86",
   "metadata": {},
   "outputs": [],
   "source": [
    "H_paulis = [\"ZZ\", \"IX\", \"XI\"]\n",
    "coeff = [1, 1, 1]\n",
    "As = [\"YI\", \"IZ\"]\n",
    "H_unitary = [get_expectation_unitary(h_i) for h_i in H_paulis] \n",
    "As_unitary = [get_expectation_unitary(a_i) for a_i in As]\n",
    "b = [0.2, 0.1]\n",
    "INF = sys.maxsize"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "08799b85",
   "metadata": {},
   "outputs": [],
   "source": [
    "expectation_unitary_dict = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in H_paulis}\n",
    "for a_i in As:\n",
    "    expectation_unitary_dict[a_i] = get_expectation_unitary(a_i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "980a619b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_exp(pauli_string, ansatz, shots):\n",
    "    return get_exp_helper(expectation_unitary_dict, pauli_string, ansatz, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "03caa0c7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARN: A->p (column pointers) not strictly increasing, column 10 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 15 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 20 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 25 empty\n",
      "Aprroximated value: -2.2096976087674225\n"
     ]
    }
   ],
   "source": [
    "#CVXpy solutions\n",
    "X = np.array([[0, 1], [1, 0]])\n",
    "Z = np.array([[1,0], [0 ,-1]])\n",
    "Y = np.array([[0, -1j], [1j, 0]])\n",
    "H = np.kron(Z,Z) + np.kron(np.eye(2), X) + np.kron(X, np.eye(2))\n",
    "A_2 = np.kron(np.eye(2),Z)\n",
    "A_1 = np.kron(Y,np.eye(2))\n",
    "a1 = 0.2\n",
    "a2 = 0.1\n",
    "rho = cp.Variable( np.eye(4).shape, hermitian=True)\n",
    "constraints = [rho >> 0, cp.real(cp.trace(A_1 @ rho)) >= a1,cp.real(cp.trace(A_2 @ rho)) >= a2, cp.trace(rho) ==1]\n",
    "prob = cp.Problem(cp.Minimize(cp.real(cp.trace(H @ rho))),\n",
    "                  constraints)\n",
    "# Solve SDP\n",
    "prob.solve(verbose=False)\n",
    "expected = prob.value\n",
    "print(\"Aprroximated value:\", prob.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "13a6520f",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_gradient(params, fun):\n",
    "    delta = 1 - 2 * np.random.binomial(1, 0.5, size=len(params))\n",
    "    plus = fun(params + perturbation*delta)\n",
    "    minus = fun(params - perturbation*delta)\n",
    "    grad = (plus-minus)/(2*perturbation*delta)\n",
    "\n",
    "    norm = np.linalg.norm(grad)\n",
    "    if norm > 1:\n",
    "        grad = grad/norm\n",
    "    \n",
    "    return grad\n",
    "\n",
    "def gradient_descent(fun, x0, jac, maxiter, callback = None):\n",
    "    x = x0\n",
    "    for i in range(maxiter):\n",
    "        iteration = i + 1\n",
    "        \n",
    "        x -= lr * jac(x, fun)\n",
    "        \n",
    "        if callback != None:\n",
    "            callback(x, iteration)\n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a6e3f2ce",
   "metadata": {},
   "source": [
    "# Interior Point Method"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "3fd841dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "def cost_function_full_IP(params):\n",
    "    \"\"\"\n",
    "    params: in the form of [params]\n",
    "    \"\"\"\n",
    "    # Tr[Hρ]\n",
    "    ansatz.set_params(params)\n",
    "    obj = 0\n",
    "    for i in range(len(H_paulis)):\n",
    "        obj += get_exp(H_paulis[i], ansatz, num_shots)\n",
    "    \n",
    "    # Tr[A_iρ] - b_i\n",
    "    penal = 0\n",
    "    for i in range(len(As_unitary)):\n",
    "        constraint = get_exp(As[i], ansatz, num_shots) - b[i]\n",
    "        if constraint <= 0:\n",
    "            penal += INF\n",
    "        else:\n",
    "            penal += np.log(constraint)\n",
    "            \n",
    "    cost = obj - mu * penal\n",
    "    return cost, obj, penal\n",
    "\n",
    "def cost_function_IP(params):\n",
    "    \"\"\"\n",
    "    params: in the form of [params]\n",
    "    \"\"\"\n",
    "    cost, _, _ = cost_function_full_IP(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "c1b64d67",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def callback_IP(x, iteration):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. Appends loss value, current iteration and \n",
    "    prints every iteration with a completion percentage.\n",
    "    '''\n",
    "    global mu\n",
    "    global prev_params\n",
    "    global lr\n",
    "    \n",
    "    fx, obj, penal = cost_function_full_IP(x)\n",
    "    IP_loss.append(fx)\n",
    "    IP_penals.append(penal)\n",
    "    IP_objectives.append(obj)\n",
    "        \n",
    "    # if crossed the boundary, reset the parameters and decrease lr\n",
    "    if abs(fx - IP_loss[-2]) >= 1e4:\n",
    "        ansatz.set_params(prev_params)\n",
    "        x = prev_params\n",
    "        lr = max(lr / 5, lr_min)\n",
    "        fx, obj, penal = cost_function_full_IP(x)\n",
    "        IP_loss[-1] = fx\n",
    "        IP_penals[-1] = penal\n",
    "        IP_objectives[-1] = obj\n",
    "\n",
    "    # change the learning rate dynamically\n",
    "    if fx > IP_loss[-2]:\n",
    "        lr = max(lr / 2, lr_max)\n",
    "    else:\n",
    "        lr = min(lr * 1.5, lr_min)\n",
    "    \n",
    "    if(iteration % print_every == 0):\n",
    "        print(f\"Iteration: {iteration}\\tCost: {round(fx,4)}\\tPenalty: {round(penal, 4)}\\tObj: {round(obj, 4)}\\tmu: {mu}\\tlr: {round(lr, 4)}\")\n",
    "        mu = max(mu * 0.6, 1e-8)\n",
    "        \n",
    "    prev_params = copy.deepcopy(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "2e52a642",
   "metadata": {},
   "outputs": [],
   "source": [
    "def satisfied(ansatz):\n",
    "    \"\"\"\n",
    "    Initialize ansatz until the constraints are satisfied\n",
    "    \"\"\"\n",
    "    sat = True\n",
    "    for i in range(len(As_unitary)):\n",
    "        constraint = get_exp(As[i], ansatz, num_shots) - b[i]\n",
    "        if constraint < 0:\n",
    "            sat = False\n",
    "    return sat"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "d82028bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "max_iter = 5 * 1000\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-8\n",
    "perturbation = 1e-4\n",
    "IP_num_layers = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "2c15cea3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Expected value: -2.2096976087674225\n",
      "Inital cost: 4.1447\n",
      "Iteration: 100\tCost: 1.4451\tPenalty: -1.5687\tObj: -0.1236\tmu: 1\tlr: 0.0\n",
      "Iteration: 200\tCost: -0.244\tPenalty: -0.9842\tObj: -0.8345\tmu: 0.6\tlr: 0.0\n",
      "Iteration: 300\tCost: -0.8707\tPenalty: -1.1136\tObj: -1.2716\tmu: 0.36\tlr: 0.0\n",
      "Iteration: 400\tCost: -1.3433\tPenalty: -1.6409\tObj: -1.6977\tmu: 0.216\tlr: 0.1\n",
      "Iteration: 500\tCost: -1.6145\tPenalty: -2.2524\tObj: -1.9064\tmu: 0.1296\tlr: 0.0\n",
      "Iteration: 600\tCost: -1.7966\tPenalty: -2.6654\tObj: -2.0039\tmu: 0.07776\tlr: 0.1\n",
      "Iteration: 700\tCost: -1.933\tPenalty: -3.5438\tObj: -2.0983\tmu: 0.046655999999999996\tlr: 0.1\n",
      "Iteration: 800\tCost: -2.015\tPenalty: -4.4965\tObj: -2.1409\tmu: 0.027993599999999997\tlr: 0.0\n",
      "Iteration: 900\tCost: -2.0728\tPenalty: -5.8817\tObj: -2.1716\tmu: 0.016796159999999997\tlr: 0.1\n",
      "Iteration: 1000\tCost: -2.1012\tPenalty: -7.306\tObj: -2.1749\tmu: 0.010077695999999999\tlr: 0.0\n",
      "Iteration: 1100\tCost: -2.1393\tPenalty: -7.3828\tObj: -2.1839\tmu: 0.006046617599999999\tlr: 0.0\n",
      "Iteration: 1200\tCost: -2.1571\tPenalty: -7.3827\tObj: -2.1839\tmu: 0.0036279705599999994\tlr: 0.0\n",
      "Iteration: 1300\tCost: -2.1678\tPenalty: -7.3827\tObj: -2.1839\tmu: 0.0021767823359999995\tlr: 0.0\n",
      "Iteration: 1400\tCost: -2.1743\tPenalty: -7.3829\tObj: -2.1839\tmu: 0.0013060694015999995\tlr: 0.0\n",
      "Iteration: 1500\tCost: -2.1781\tPenalty: -7.3827\tObj: -2.1839\tmu: 0.0007836416409599997\tlr: 0.1\n",
      "Iteration: 1600\tCost: -2.1804\tPenalty: -7.3829\tObj: -2.1839\tmu: 0.0004701849845759998\tlr: 0.1\n",
      "Iteration: 1700\tCost: -2.1818\tPenalty: -7.3827\tObj: -2.1839\tmu: 0.00028211099074559984\tlr: 0.1\n",
      "Iteration: 1800\tCost: -2.1827\tPenalty: -7.3827\tObj: -2.1839\tmu: 0.0001692665944473599\tlr: 0.1\n",
      "Iteration: 1900\tCost: -2.1832\tPenalty: -7.3828\tObj: -2.1839\tmu: 0.00010155995666841595\tlr: 0.0\n",
      "Iteration: 2000\tCost: -2.1835\tPenalty: -7.3826\tObj: -2.1839\tmu: 6.0935974001049565e-05\tlr: 0.1\n",
      "Iteration: 2100\tCost: -2.1836\tPenalty: -7.3826\tObj: -2.1839\tmu: 3.656158440062974e-05\tlr: 0.1\n",
      "Iteration: 2200\tCost: -2.1837\tPenalty: -7.3827\tObj: -2.1839\tmu: 2.1936950640377843e-05\tlr: 0.1\n",
      "Iteration: 2300\tCost: -2.1838\tPenalty: -7.3829\tObj: -2.1839\tmu: 1.3162170384226705e-05\tlr: 0.0\n",
      "Iteration: 2400\tCost: -2.1839\tPenalty: -7.3826\tObj: -2.1839\tmu: 7.897302230536022e-06\tlr: 0.0\n",
      "Iteration: 2500\tCost: -2.1839\tPenalty: -7.3828\tObj: -2.1839\tmu: 4.738381338321613e-06\tlr: 0.0\n",
      "Iteration: 2600\tCost: -2.1839\tPenalty: -7.3827\tObj: -2.1839\tmu: 2.843028802992968e-06\tlr: 0.1\n",
      "Iteration: 2700\tCost: -2.1839\tPenalty: -7.3828\tObj: -2.1839\tmu: 1.7058172817957808e-06\tlr: 0.1\n",
      "Iteration: 2800\tCost: -2.1839\tPenalty: -7.3828\tObj: -2.1839\tmu: 1.0234903690774685e-06\tlr: 0.0\n",
      "Iteration: 2900\tCost: -2.1839\tPenalty: -7.3827\tObj: -2.1839\tmu: 6.140942214464811e-07\tlr: 0.0\n",
      "Iteration: 3000\tCost: -2.1839\tPenalty: -7.383\tObj: -2.1839\tmu: 3.6845653286788867e-07\tlr: 0.1\n",
      "Iteration: 3100\tCost: -2.1839\tPenalty: -7.3827\tObj: -2.1839\tmu: 2.210739197207332e-07\tlr: 0.1\n",
      "Iteration: 3200\tCost: -2.1839\tPenalty: -7.383\tObj: -2.1839\tmu: 1.326443518324399e-07\tlr: 0.1\n",
      "Iteration: 3300\tCost: -2.1839\tPenalty: -7.3827\tObj: -2.1839\tmu: 7.958661109946394e-08\tlr: 0.0\n",
      "Iteration: 3400\tCost: -2.1839\tPenalty: -7.3827\tObj: -2.1839\tmu: 4.7751966659678364e-08\tlr: 0.1\n",
      "Iteration: 3500\tCost: -2.1839\tPenalty: -7.3826\tObj: -2.1839\tmu: 2.8651179995807016e-08\tlr: 0.1\n",
      "Iteration: 3600\tCost: -2.1839\tPenalty: -7.3825\tObj: -2.1839\tmu: 1.7190707997484207e-08\tlr: 0.1\n",
      "Iteration: 3700\tCost: -2.1839\tPenalty: -7.3828\tObj: -2.1839\tmu: 1.0314424798490525e-08\tlr: 0.1\n",
      "Iteration: 3800\tCost: -2.1839\tPenalty: -7.3825\tObj: -2.1839\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 3900\tCost: -2.1839\tPenalty: -7.3828\tObj: -2.1839\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4000\tCost: -2.1839\tPenalty: -7.3826\tObj: -2.1839\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4100\tCost: -2.1839\tPenalty: -7.3827\tObj: -2.1839\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4200\tCost: -2.1839\tPenalty: -7.3825\tObj: -2.1839\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4300\tCost: -2.1839\tPenalty: -7.3828\tObj: -2.1839\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4400\tCost: -2.1839\tPenalty: -7.3826\tObj: -2.1839\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4500\tCost: -2.1839\tPenalty: -7.3827\tObj: -2.1839\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4600\tCost: -2.1839\tPenalty: -7.3827\tObj: -2.1839\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4700\tCost: -2.1839\tPenalty: -7.3827\tObj: -2.1839\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4800\tCost: -2.1839\tPenalty: -7.3827\tObj: -2.1839\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4900\tCost: -2.1839\tPenalty: -7.3828\tObj: -2.1839\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 5000\tCost: -2.1839\tPenalty: -7.3826\tObj: -2.1839\tmu: 1e-08\tlr: 0.0\n",
      "Data saved to Constrained_Ham_purification_IP/interior_point/Init_93844-IP.pkl successfully!\n",
      "Expected value: -2.2096976087674225\n",
      "Inital cost: 1.8788\n",
      "Iteration: 100\tCost: 0.1827\tPenalty: -1.2002\tObj: -1.0175\tmu: 1\tlr: 0.0\n",
      "Iteration: 200\tCost: -0.8104\tPenalty: -1.209\tObj: -1.5358\tmu: 0.6\tlr: 0.0\n",
      "Iteration: 300\tCost: -1.2167\tPenalty: -1.575\tObj: -1.7837\tmu: 0.36\tlr: 0.1\n",
      "Iteration: 400\tCost: -1.4835\tPenalty: -2.1483\tObj: -1.9475\tmu: 0.216\tlr: 0.0\n",
      "Iteration: 500\tCost: -1.6639\tPenalty: -2.3445\tObj: -1.9678\tmu: 0.1296\tlr: 0.1\n",
      "Iteration: 600\tCost: -1.8303\tPenalty: -3.0833\tObj: -2.0701\tmu: 0.07776\tlr: 0.1\n",
      "Iteration: 700\tCost: -1.9453\tPenalty: -3.3732\tObj: -2.1026\tmu: 0.046655999999999996\tlr: 0.1\n",
      "Iteration: 800\tCost: -2.0148\tPenalty: -3.816\tObj: -2.1216\tmu: 0.027993599999999997\tlr: 0.0\n",
      "Iteration: 900\tCost: -2.061\tPenalty: -4.2801\tObj: -2.1329\tmu: 0.016796159999999997\tlr: 0.0\n",
      "Iteration: 1000\tCost: -2.0911\tPenalty: -6.9075\tObj: -2.1607\tmu: 0.010077695999999999\tlr: 0.1\n",
      "Iteration: 1100\tCost: -2.1189\tPenalty: -6.9075\tObj: -2.1607\tmu: 0.006046617599999999\tlr: 0.0\n",
      "Iteration: 1200\tCost: -2.1356\tPenalty: -6.9074\tObj: -2.1607\tmu: 0.0036279705599999994\tlr: 0.1\n",
      "Iteration: 1300\tCost: -2.1457\tPenalty: -6.9075\tObj: -2.1607\tmu: 0.0021767823359999995\tlr: 0.1\n",
      "Iteration: 1400\tCost: -2.1517\tPenalty: -6.9075\tObj: -2.1607\tmu: 0.0013060694015999995\tlr: 0.0\n",
      "Iteration: 1500\tCost: -2.1553\tPenalty: -6.9076\tObj: -2.1607\tmu: 0.0007836416409599997\tlr: 0.1\n",
      "Iteration: 1600\tCost: -2.1575\tPenalty: -6.9075\tObj: -2.1607\tmu: 0.0004701849845759998\tlr: 0.1\n",
      "Iteration: 1700\tCost: -2.1588\tPenalty: -6.9075\tObj: -2.1607\tmu: 0.00028211099074559984\tlr: 0.1\n",
      "Iteration: 1800\tCost: -2.1595\tPenalty: -6.9074\tObj: -2.1607\tmu: 0.0001692665944473599\tlr: 0.0\n",
      "Iteration: 1900\tCost: -2.16\tPenalty: -6.9075\tObj: -2.1607\tmu: 0.00010155995666841595\tlr: 0.0\n",
      "Iteration: 2000\tCost: -2.1603\tPenalty: -6.9076\tObj: -2.1607\tmu: 6.0935974001049565e-05\tlr: 0.1\n",
      "Iteration: 2100\tCost: -2.1604\tPenalty: -6.9075\tObj: -2.1607\tmu: 3.656158440062974e-05\tlr: 0.1\n",
      "Iteration: 2200\tCost: -2.1605\tPenalty: -6.9073\tObj: -2.1607\tmu: 2.1936950640377843e-05\tlr: 0.0\n",
      "Iteration: 2300\tCost: -2.1606\tPenalty: -6.9076\tObj: -2.1607\tmu: 1.3162170384226705e-05\tlr: 0.1\n",
      "Iteration: 2400\tCost: -2.1606\tPenalty: -6.9077\tObj: -2.1607\tmu: 7.897302230536022e-06\tlr: 0.1\n",
      "Iteration: 2500\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 4.738381338321613e-06\tlr: 0.1\n",
      "Iteration: 2600\tCost: -2.1607\tPenalty: -6.9075\tObj: -2.1607\tmu: 2.843028802992968e-06\tlr: 0.1\n",
      "Iteration: 2700\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 1.7058172817957808e-06\tlr: 0.0\n",
      "Iteration: 2800\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 1.0234903690774685e-06\tlr: 0.1\n",
      "Iteration: 2900\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 6.140942214464811e-07\tlr: 0.1\n",
      "Iteration: 3000\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 3.6845653286788867e-07\tlr: 0.0\n",
      "Iteration: 3100\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 2.210739197207332e-07\tlr: 0.1\n",
      "Iteration: 3200\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 1.326443518324399e-07\tlr: 0.0\n",
      "Iteration: 3300\tCost: -2.1607\tPenalty: -6.9075\tObj: -2.1607\tmu: 7.958661109946394e-08\tlr: 0.0\n",
      "Iteration: 3400\tCost: -2.1607\tPenalty: -6.9075\tObj: -2.1607\tmu: 4.7751966659678364e-08\tlr: 0.0\n",
      "Iteration: 3500\tCost: -2.1607\tPenalty: -6.9075\tObj: -2.1607\tmu: 2.8651179995807016e-08\tlr: 0.0\n",
      "Iteration: 3600\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 1.7190707997484207e-08\tlr: 0.1\n",
      "Iteration: 3700\tCost: -2.1607\tPenalty: -6.9075\tObj: -2.1607\tmu: 1.0314424798490525e-08\tlr: 0.1\n",
      "Iteration: 3800\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 3900\tCost: -2.1607\tPenalty: -6.9074\tObj: -2.1607\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4000\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4100\tCost: -2.1607\tPenalty: -6.9075\tObj: -2.1607\tmu: 1e-08\tlr: 0.0\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 4200\tCost: -2.1607\tPenalty: -6.9075\tObj: -2.1607\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4300\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4400\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4500\tCost: -2.1607\tPenalty: -6.9075\tObj: -2.1607\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4600\tCost: -2.1607\tPenalty: -6.9075\tObj: -2.1607\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4700\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4800\tCost: -2.1607\tPenalty: -6.9075\tObj: -2.1607\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4900\tCost: -2.1607\tPenalty: -6.9075\tObj: -2.1607\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 5000\tCost: -2.1607\tPenalty: -6.9076\tObj: -2.1607\tmu: 1e-08\tlr: 0.0\n",
      "Data saved to Constrained_Ham_purification_IP/interior_point/Init_18419-IP.pkl successfully!\n",
      "Expected value: -2.2096976087674225\n",
      "Inital cost: 1.3173\n",
      "Iteration: 100\tCost: 0.1004\tPenalty: -1.0217\tObj: -0.9214\tmu: 1\tlr: 0.0\n",
      "Iteration: 200\tCost: -0.7878\tPenalty: -0.9395\tObj: -1.3515\tmu: 0.6\tlr: 0.1\n",
      "Iteration: 300\tCost: -1.2223\tPenalty: -1.3941\tObj: -1.7242\tmu: 0.36\tlr: 0.1\n",
      "Iteration: 400\tCost: -1.4812\tPenalty: -1.8334\tObj: -1.8772\tmu: 0.216\tlr: 0.0\n",
      "Iteration: 500\tCost: -1.6816\tPenalty: -2.4929\tObj: -2.0047\tmu: 0.1296\tlr: 0.1\n",
      "Iteration: 600\tCost: -1.8333\tPenalty: -3.0191\tObj: -2.068\tmu: 0.07776\tlr: 0.1\n",
      "Iteration: 700\tCost: -1.9462\tPenalty: -3.4694\tObj: -2.108\tmu: 0.046655999999999996\tlr: 0.0\n",
      "Iteration: 800\tCost: -2.0221\tPenalty: -4.9228\tObj: -2.1599\tmu: 0.027993599999999997\tlr: 0.1\n",
      "Iteration: 900\tCost: -2.0778\tPenalty: -4.9588\tObj: -2.1611\tmu: 0.016796159999999997\tlr: 0.0\n",
      "Iteration: 1000\tCost: -2.1081\tPenalty: -4.8094\tObj: -2.1566\tmu: 0.010077695999999999\tlr: 0.1\n",
      "Iteration: 1100\tCost: -2.1275\tPenalty: -4.8093\tObj: -2.1566\tmu: 0.006046617599999999\tlr: 0.0\n",
      "Iteration: 1200\tCost: -2.1391\tPenalty: -4.8093\tObj: -2.1566\tmu: 0.0036279705599999994\tlr: 0.1\n",
      "Iteration: 1300\tCost: -2.1461\tPenalty: -4.8093\tObj: -2.1566\tmu: 0.0021767823359999995\tlr: 0.1\n",
      "Iteration: 1400\tCost: -2.1503\tPenalty: -4.8094\tObj: -2.1566\tmu: 0.0013060694015999995\tlr: 0.1\n",
      "Iteration: 1500\tCost: -2.1528\tPenalty: -4.8093\tObj: -2.1566\tmu: 0.0007836416409599997\tlr: 0.1\n",
      "Iteration: 1600\tCost: -2.1543\tPenalty: -4.8093\tObj: -2.1566\tmu: 0.0004701849845759998\tlr: 0.0\n",
      "Iteration: 1700\tCost: -2.1552\tPenalty: -4.8093\tObj: -2.1566\tmu: 0.00028211099074559984\tlr: 0.1\n",
      "Iteration: 1800\tCost: -2.1558\tPenalty: -4.8093\tObj: -2.1566\tmu: 0.0001692665944473599\tlr: 0.1\n",
      "Iteration: 1900\tCost: -2.1561\tPenalty: -4.8093\tObj: -2.1566\tmu: 0.00010155995666841595\tlr: 0.0\n",
      "Iteration: 2000\tCost: -2.1563\tPenalty: -4.8093\tObj: -2.1566\tmu: 6.0935974001049565e-05\tlr: 0.0\n",
      "Iteration: 2100\tCost: -2.1564\tPenalty: -4.8093\tObj: -2.1566\tmu: 3.656158440062974e-05\tlr: 0.1\n",
      "Iteration: 2200\tCost: -2.1565\tPenalty: -4.8094\tObj: -2.1566\tmu: 2.1936950640377843e-05\tlr: 0.1\n",
      "Iteration: 2300\tCost: -2.1565\tPenalty: -4.8093\tObj: -2.1566\tmu: 1.3162170384226705e-05\tlr: 0.0\n",
      "Iteration: 2400\tCost: -2.1565\tPenalty: -4.8094\tObj: -2.1566\tmu: 7.897302230536022e-06\tlr: 0.1\n",
      "Iteration: 2500\tCost: -2.1565\tPenalty: -4.8094\tObj: -2.1566\tmu: 4.738381338321613e-06\tlr: 0.0\n",
      "Iteration: 2600\tCost: -2.1566\tPenalty: -4.8094\tObj: -2.1566\tmu: 2.843028802992968e-06\tlr: 0.1\n",
      "Iteration: 2700\tCost: -2.1566\tPenalty: -4.8094\tObj: -2.1566\tmu: 1.7058172817957808e-06\tlr: 0.0\n",
      "Iteration: 2800\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1.0234903690774685e-06\tlr: 0.0\n",
      "Iteration: 2900\tCost: -2.1566\tPenalty: -4.8094\tObj: -2.1566\tmu: 6.140942214464811e-07\tlr: 0.0\n",
      "Iteration: 3000\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 3.6845653286788867e-07\tlr: 0.0\n",
      "Iteration: 3100\tCost: -2.1566\tPenalty: -4.8094\tObj: -2.1566\tmu: 2.210739197207332e-07\tlr: 0.1\n",
      "Iteration: 3200\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1.326443518324399e-07\tlr: 0.0\n",
      "Iteration: 3300\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 7.958661109946394e-08\tlr: 0.0\n",
      "Iteration: 3400\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 4.7751966659678364e-08\tlr: 0.0\n",
      "Iteration: 3500\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 2.8651179995807016e-08\tlr: 0.1\n",
      "Iteration: 3600\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1.7190707997484207e-08\tlr: 0.1\n",
      "Iteration: 3700\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1.0314424798490525e-08\tlr: 0.0\n",
      "Iteration: 3800\tCost: -2.1566\tPenalty: -4.8094\tObj: -2.1566\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 3900\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4000\tCost: -2.1566\tPenalty: -4.8094\tObj: -2.1566\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4100\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4200\tCost: -2.1566\tPenalty: -4.8094\tObj: -2.1566\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4300\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4400\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4500\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4600\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4700\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4800\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4900\tCost: -2.1566\tPenalty: -4.8093\tObj: -2.1566\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 5000\tCost: -2.1566\tPenalty: -4.8094\tObj: -2.1566\tmu: 1e-08\tlr: 0.1\n",
      "Expected value: -2.2096976087674225\n",
      "Inital cost: 1.2252\n",
      "Iteration: 100\tCost: -0.1659\tPenalty: -0.8073\tObj: -0.9732\tmu: 1\tlr: 0.1\n",
      "Iteration: 200\tCost: -0.8428\tPenalty: -1.0399\tObj: -1.4668\tmu: 0.6\tlr: 0.0\n",
      "Iteration: 300\tCost: -1.1788\tPenalty: -1.3547\tObj: -1.6665\tmu: 0.36\tlr: 0.0\n",
      "Iteration: 400\tCost: -1.4331\tPenalty: -1.8483\tObj: -1.8323\tmu: 0.216\tlr: 0.1\n",
      "Iteration: 500\tCost: -1.6131\tPenalty: -2.2642\tObj: -1.9066\tmu: 0.1296\tlr: 0.0\n",
      "Iteration: 600\tCost: -1.7909\tPenalty: -2.8611\tObj: -2.0134\tmu: 0.07776\tlr: 0.1\n",
      "Iteration: 700\tCost: -1.9079\tPenalty: -3.1878\tObj: -2.0566\tmu: 0.046655999999999996\tlr: 0.0\n",
      "Iteration: 800\tCost: -1.9958\tPenalty: -3.6584\tObj: -2.0982\tmu: 0.027993599999999997\tlr: 0.0\n",
      "Iteration: 900\tCost: -2.0549\tPenalty: -5.5427\tObj: -2.148\tmu: 0.016796159999999997\tlr: 0.1\n",
      "Iteration: 1000\tCost: -2.101\tPenalty: -5.6356\tObj: -2.1578\tmu: 0.010077695999999999\tlr: 0.1\n",
      "Iteration: 1100\tCost: -2.1306\tPenalty: -5.6997\tObj: -2.1651\tmu: 0.006046617599999999\tlr: 0.0\n",
      "Iteration: 1200\tCost: -2.1444\tPenalty: -5.6997\tObj: -2.1651\tmu: 0.0036279705599999994\tlr: 0.1\n",
      "Iteration: 1300\tCost: -2.1527\tPenalty: -5.6997\tObj: -2.1651\tmu: 0.0021767823359999995\tlr: 0.1\n",
      "Iteration: 1400\tCost: -2.1577\tPenalty: -5.6997\tObj: -2.1651\tmu: 0.0013060694015999995\tlr: 0.1\n",
      "Iteration: 1500\tCost: -2.1606\tPenalty: -5.6997\tObj: -2.1651\tmu: 0.0007836416409599997\tlr: 0.0\n",
      "Iteration: 1600\tCost: -2.1624\tPenalty: -5.6997\tObj: -2.1651\tmu: 0.0004701849845759998\tlr: 0.1\n",
      "Iteration: 1700\tCost: -2.1635\tPenalty: -5.6997\tObj: -2.1651\tmu: 0.00028211099074559984\tlr: 0.1\n",
      "Iteration: 1800\tCost: -2.1641\tPenalty: -5.6997\tObj: -2.1651\tmu: 0.0001692665944473599\tlr: 0.1\n",
      "Iteration: 1900\tCost: -2.1645\tPenalty: -5.6996\tObj: -2.1651\tmu: 0.00010155995666841595\tlr: 0.0\n",
      "Iteration: 2000\tCost: -2.1648\tPenalty: -5.6997\tObj: -2.1651\tmu: 6.0935974001049565e-05\tlr: 0.1\n",
      "Iteration: 2100\tCost: -2.1649\tPenalty: -5.6997\tObj: -2.1651\tmu: 3.656158440062974e-05\tlr: 0.0\n",
      "Iteration: 2200\tCost: -2.165\tPenalty: -5.6997\tObj: -2.1651\tmu: 2.1936950640377843e-05\tlr: 0.0\n",
      "Iteration: 2300\tCost: -2.165\tPenalty: -5.6997\tObj: -2.1651\tmu: 1.3162170384226705e-05\tlr: 0.0\n",
      "Iteration: 2400\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 7.897302230536022e-06\tlr: 0.1\n",
      "Iteration: 2500\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 4.738381338321613e-06\tlr: 0.0\n",
      "Iteration: 2600\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 2.843028802992968e-06\tlr: 0.0\n",
      "Iteration: 2700\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1.7058172817957808e-06\tlr: 0.1\n",
      "Iteration: 2800\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1.0234903690774685e-06\tlr: 0.1\n",
      "Iteration: 2900\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 6.140942214464811e-07\tlr: 0.0\n",
      "Iteration: 3000\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 3.6845653286788867e-07\tlr: 0.0\n",
      "Iteration: 3100\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 2.210739197207332e-07\tlr: 0.0\n",
      "Iteration: 3200\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1.326443518324399e-07\tlr: 0.1\n",
      "Iteration: 3300\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 7.958661109946394e-08\tlr: 0.1\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 3400\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 4.7751966659678364e-08\tlr: 0.0\n",
      "Iteration: 3500\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 2.8651179995807016e-08\tlr: 0.1\n",
      "Iteration: 3600\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1.7190707997484207e-08\tlr: 0.0\n",
      "Iteration: 3700\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1.0314424798490525e-08\tlr: 0.1\n",
      "Iteration: 3800\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 3900\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4000\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4100\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4200\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4300\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4400\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4500\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4600\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4700\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4800\tCost: -2.1651\tPenalty: -5.6996\tObj: -2.1651\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4900\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 5000\tCost: -2.1651\tPenalty: -5.6997\tObj: -2.1651\tmu: 1e-08\tlr: 0.0\n",
      "Data saved to Constrained_Ham_purification_IP/interior_point/Init_35659-IP.pkl successfully!\n",
      "Expected value: -2.2096976087674225\n",
      "Inital cost: 3.5269\n",
      "Iteration: 100\tCost: 0.6065\tPenalty: -1.2427\tObj: -0.6362\tmu: 1\tlr: 0.0\n",
      "Iteration: 200\tCost: -0.7615\tPenalty: -0.8337\tObj: -1.2617\tmu: 0.6\tlr: 0.0\n",
      "Iteration: 300\tCost: -1.1869\tPenalty: -1.3369\tObj: -1.6682\tmu: 0.36\tlr: 0.1\n",
      "Iteration: 400\tCost: -1.4548\tPenalty: -1.833\tObj: -1.8508\tmu: 0.216\tlr: 0.1\n",
      "Iteration: 500\tCost: -1.6772\tPenalty: -2.4535\tObj: -1.9951\tmu: 0.1296\tlr: 0.1\n",
      "Iteration: 600\tCost: -1.8429\tPenalty: -3.0682\tObj: -2.0815\tmu: 0.07776\tlr: 0.1\n",
      "Iteration: 700\tCost: -1.9568\tPenalty: -3.5238\tObj: -2.1212\tmu: 0.046655999999999996\tlr: 0.0\n",
      "Iteration: 800\tCost: -2.0384\tPenalty: -4.3065\tObj: -2.159\tmu: 0.027993599999999997\tlr: 0.1\n",
      "Iteration: 900\tCost: -2.0887\tPenalty: -5.5384\tObj: -2.1817\tmu: 0.016796159999999997\tlr: 0.1\n",
      "Iteration: 1000\tCost: -2.1163\tPenalty: -5.0422\tObj: -2.1671\tmu: 0.010077695999999999\tlr: 0.1\n",
      "Iteration: 1100\tCost: -2.141\tPenalty: -6.2051\tObj: -2.1786\tmu: 0.006046617599999999\tlr: 0.1\n",
      "Iteration: 1200\tCost: -2.1561\tPenalty: -6.2051\tObj: -2.1786\tmu: 0.0036279705599999994\tlr: 0.0\n",
      "Iteration: 1300\tCost: -2.1651\tPenalty: -6.2051\tObj: -2.1786\tmu: 0.0021767823359999995\tlr: 0.0\n",
      "Iteration: 1400\tCost: -2.1705\tPenalty: -6.2052\tObj: -2.1786\tmu: 0.0013060694015999995\tlr: 0.1\n",
      "Iteration: 1500\tCost: -2.1737\tPenalty: -6.2051\tObj: -2.1786\tmu: 0.0007836416409599997\tlr: 0.1\n",
      "Iteration: 1600\tCost: -2.1756\tPenalty: -6.2052\tObj: -2.1786\tmu: 0.0004701849845759998\tlr: 0.1\n",
      "Iteration: 1700\tCost: -2.1768\tPenalty: -6.2051\tObj: -2.1786\tmu: 0.00028211099074559984\tlr: 0.0\n",
      "Iteration: 1800\tCost: -2.1775\tPenalty: -6.2051\tObj: -2.1786\tmu: 0.0001692665944473599\tlr: 0.0\n",
      "Iteration: 1900\tCost: -2.1779\tPenalty: -6.2052\tObj: -2.1786\tmu: 0.00010155995666841595\tlr: 0.1\n",
      "Iteration: 2000\tCost: -2.1782\tPenalty: -6.2051\tObj: -2.1786\tmu: 6.0935974001049565e-05\tlr: 0.1\n",
      "Iteration: 2100\tCost: -2.1783\tPenalty: -6.2051\tObj: -2.1786\tmu: 3.656158440062974e-05\tlr: 0.1\n",
      "Iteration: 2200\tCost: -2.1784\tPenalty: -6.2051\tObj: -2.1786\tmu: 2.1936950640377843e-05\tlr: 0.1\n",
      "Iteration: 2300\tCost: -2.1785\tPenalty: -6.2051\tObj: -2.1786\tmu: 1.3162170384226705e-05\tlr: 0.1\n",
      "Iteration: 2400\tCost: -2.1785\tPenalty: -6.2051\tObj: -2.1786\tmu: 7.897302230536022e-06\tlr: 0.1\n",
      "Iteration: 2500\tCost: -2.1785\tPenalty: -6.2051\tObj: -2.1786\tmu: 4.738381338321613e-06\tlr: 0.1\n",
      "Iteration: 2600\tCost: -2.1785\tPenalty: -6.2051\tObj: -2.1786\tmu: 2.843028802992968e-06\tlr: 0.1\n",
      "Iteration: 2700\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 1.7058172817957808e-06\tlr: 0.0\n",
      "Iteration: 2800\tCost: -2.1786\tPenalty: -6.2052\tObj: -2.1786\tmu: 1.0234903690774685e-06\tlr: 0.1\n",
      "Iteration: 2900\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 6.140942214464811e-07\tlr: 0.0\n",
      "Iteration: 3000\tCost: -2.1786\tPenalty: -6.2052\tObj: -2.1786\tmu: 3.6845653286788867e-07\tlr: 0.0\n",
      "Iteration: 3100\tCost: -2.1786\tPenalty: -6.2052\tObj: -2.1786\tmu: 2.210739197207332e-07\tlr: 0.1\n",
      "Iteration: 3200\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 1.326443518324399e-07\tlr: 0.0\n",
      "Iteration: 3300\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 7.958661109946394e-08\tlr: 0.0\n",
      "Iteration: 3400\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 4.7751966659678364e-08\tlr: 0.0\n",
      "Iteration: 3500\tCost: -2.1786\tPenalty: -6.2052\tObj: -2.1786\tmu: 2.8651179995807016e-08\tlr: 0.1\n",
      "Iteration: 3600\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 1.7190707997484207e-08\tlr: 0.0\n",
      "Iteration: 3700\tCost: -2.1786\tPenalty: -6.2052\tObj: -2.1786\tmu: 1.0314424798490525e-08\tlr: 0.1\n",
      "Iteration: 3800\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 3900\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4000\tCost: -2.1786\tPenalty: -6.2052\tObj: -2.1786\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4100\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4200\tCost: -2.1786\tPenalty: -6.2052\tObj: -2.1786\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4300\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4400\tCost: -2.1786\tPenalty: -6.2052\tObj: -2.1786\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4500\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4600\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 1e-08\tlr: 0.1\n",
      "Iteration: 4700\tCost: -2.1786\tPenalty: -6.2052\tObj: -2.1786\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4800\tCost: -2.1786\tPenalty: -6.2052\tObj: -2.1786\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 4900\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 1e-08\tlr: 0.0\n",
      "Iteration: 5000\tCost: -2.1786\tPenalty: -6.2051\tObj: -2.1786\tmu: 1e-08\tlr: 0.0\n",
      "Data saved to Constrained_Ham_purification_IP/interior_point/Init_63286-IP.pkl successfully!\n",
      "Number of successful trials: 4\n"
     ]
    }
   ],
   "source": [
    "n = 5\n",
    "record = 0\n",
    "\n",
    "costs_IP_outer = []\n",
    "objs_IP_outer = []\n",
    "penalties_IP_outer = []\n",
    "\n",
    "for i in range(n):\n",
    "    ansatz = create_ansatz(\"general\", sys_size, ref_size, IP_num_layers)\n",
    "\n",
    "    while not satisfied(ansatz):\n",
    "        seed = np.random.randint(1e5)\n",
    "        np.random.seed(seed)\n",
    "        params = np.random.normal(size=ansatz.get_parameter_num()) % (2 * np.pi)\n",
    "        ansatz.set_params(params)\n",
    "        init_seed = seed\n",
    "        \n",
    "    mu = 1\n",
    "    lr = 1e-3\n",
    "    \n",
    "    init_params = ansatz.params\n",
    "    prev_params = copy.deepcopy(init_params)\n",
    "    \n",
    "    init_cost, init_obj, init_penal = cost_function_full_IP(init_params)\n",
    "    IP_loss = [init_cost]\n",
    "    IP_penals = [init_penal]\n",
    "    IP_objectives = [init_obj]\n",
    "    \n",
    "    print(\"Expected value:\", expected)\n",
    "    print(f\"Inital cost: {round(init_cost, 4)}\")\n",
    "    result = gradient_descent(cost_function_IP, init_params, get_gradient, max_iter, callback=callback_IP)\n",
    "    \n",
    "    costs_IP_outer.append(IP_loss)\n",
    "    objs_IP_outer.append(IP_objectives)\n",
    "    penalties_IP_outer.append(IP_penals)\n",
    "\n",
    "    if abs(IP_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Constrained_Ham_purification_IP/interior_point\"\n",
    "        problem_name = \"IP\"\n",
    "        filename = f\"Init_{init_seed}\"\n",
    "        save_data_to_file(IP_loss, IP_penals, IP_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(f\"Number of successful trials: {record}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "64b0380d",
   "metadata": {},
   "source": [
    "# QSlack Method"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "e1030d3e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Problem setup\n",
    "pauli = ['ZZ','XI','IX','YI','IZ']\n",
    "H_paulis = ['ZZ','XI','IX']\n",
    "expectation_unitary_dict = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in pauli}\n",
    "\n",
    "a1 = 0.2\n",
    "a2 = 0.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "0fbe9788",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace(ansatz1, ansatz2, shots):\n",
    "    return get_trace_helper(swap_test_unitary, ansatz1, ansatz2, shots)\n",
    "\n",
    "def get_exp(pauli_string, ansatz, shots):\n",
    "    return get_exp_helper(expectation_unitary_dict, pauli_string, ansatz, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "3e5ece96",
   "metadata": {},
   "outputs": [],
   "source": [
    "# precompute terms\n",
    "# Tr[H^2]=12, Tr[A1^2]=Tr[A2^2]=4\n",
    "TrH2 = 12\n",
    "TrA_12 = 4\n",
    "TrA_22 = 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "f700c41d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def cost_function_full_QS(params):\n",
    "    # update parameters\n",
    "    lmbda = params[-2] ** 2\n",
    "    mu = params[-1] ** 2\n",
    "     \n",
    "    params = params[:primal_num_params]\n",
    "    omega.set_params(params)\n",
    "  \n",
    "    # calculate new cost\n",
    "    obj = 0\n",
    "    for i in range(len(H_paulis)):\n",
    "        obj += get_exp(H_paulis[i], omega, num_shots)\n",
    "\n",
    "    est2 = get_exp(pauli[3], omega, num_shots)\n",
    "    est3 = get_exp(pauli[4], omega, num_shots)\n",
    "    penalty = (lmbda - est2 + a1)**2 + (mu - est3 + a2)**2\n",
    "    cost = obj + c * penalty\n",
    "    return cost, obj, penalty\n",
    "\n",
    "def cost_function_QS(params):\n",
    "    cost, _, _ = cost_function_full_QS(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "3f292b5f",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def callback_QS(nfev, x, fx, stepsize, accepted=False):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    global primal_loss\n",
    "    global primal_penals\n",
    "    global primal_ojectives\n",
    "    \n",
    "    fx, obj, penal = cost_function_full_QS(x)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objectives.append(obj)\n",
    "        \n",
    "    if(nfev % print_every == 0):\n",
    "        print(f\"Iteration: {nfev//3}\\tCost: {round(fx,4)}\\tObj: {round(obj, 4)}\\tPenalty: {round(penal, 4)}\\tc: {c}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "3a8a556d",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "max_iter = 20 * 1000\n",
    "\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-3\n",
    "dec_interval = 1000\n",
    "train_lr = get_lr(lr_max, lr_min, dec_interval, max_iter) # halve the lr every 1000 iterations\n",
    "\n",
    "pertb = 1e-4\n",
    "trust = True\n",
    "\n",
    "primal_num_layers = 2\n",
    "primal_num_params = get_parameter_number(\"general\", sys_size, ref_size, primal_num_layers)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "a0156b92",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Exact value: -2.2096976087674225\n",
      "Iteration 0, Initial cost : 61.39406820843507\n",
      "Iteration: 100\tCost: -0.2178\tObj: -0.3452\tPenalty: 0.0013\tc: 100\n",
      "Iteration: 200\tCost: -0.6605\tObj: -0.7485\tPenalty: 0.0009\tc: 100\n",
      "Iteration: 300\tCost: -1.0518\tObj: -1.1048\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 400\tCost: -1.2122\tObj: -1.2201\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 500\tCost: -1.4077\tObj: -1.4162\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 600\tCost: -1.4793\tObj: -1.5292\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 700\tCost: -1.4257\tObj: -1.6072\tPenalty: 0.0018\tc: 100\n",
      "Iteration: 800\tCost: -1.2534\tObj: -1.4105\tPenalty: 0.0016\tc: 100\n",
      "Iteration: 900\tCost: -1.3853\tObj: -1.4549\tPenalty: 0.0007\tc: 100\n",
      "Iteration: 1000\tCost: -1.3179\tObj: -1.4107\tPenalty: 0.0009\tc: 100\n",
      "Iteration: 1100\tCost: -1.6303\tObj: -1.6526\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1200\tCost: -1.7522\tObj: -1.7813\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 1300\tCost: -1.6891\tObj: -1.7424\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 1400\tCost: -1.7932\tObj: -1.7955\tPenalty: 0.0\tc: 100\n",
      "Iteration: 1500\tCost: -1.8334\tObj: -1.8569\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1600\tCost: -1.8964\tObj: -1.9046\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1700\tCost: -1.8906\tObj: -1.923\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 1800\tCost: -1.9147\tObj: -1.9462\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 1900\tCost: -2.0401\tObj: -2.0607\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2000\tCost: -2.0264\tObj: -2.055\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 2100\tCost: -2.0962\tObj: -2.1\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2200\tCost: -2.1332\tObj: -2.1344\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2300\tCost: -2.1468\tObj: -2.1484\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2400\tCost: -2.1562\tObj: -2.1575\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2500\tCost: -2.142\tObj: -2.1511\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2600\tCost: -2.1507\tObj: -2.1516\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2700\tCost: -2.1477\tObj: -2.156\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2800\tCost: -2.1645\tObj: -2.1658\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2900\tCost: -2.1653\tObj: -2.1692\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3000\tCost: -2.1549\tObj: -2.1574\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3100\tCost: -2.1701\tObj: -2.1705\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3200\tCost: -2.1796\tObj: -2.1812\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3300\tCost: -2.1847\tObj: -2.186\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3400\tCost: -2.1851\tObj: -2.1853\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3500\tCost: -2.1857\tObj: -2.1866\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3600\tCost: -2.1874\tObj: -2.1898\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3700\tCost: -2.1885\tObj: -2.1889\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3800\tCost: -2.19\tObj: -2.1902\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3900\tCost: -2.1923\tObj: -2.1931\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4000\tCost: -2.1915\tObj: -2.1923\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4100\tCost: -2.1962\tObj: -2.1962\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4200\tCost: -2.1979\tObj: -2.198\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4300\tCost: -2.1995\tObj: -2.1998\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4400\tCost: -2.2004\tObj: -2.2008\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4500\tCost: -2.2007\tObj: -2.2015\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4600\tCost: -2.2021\tObj: -2.2023\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4700\tCost: -2.2029\tObj: -2.2031\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4800\tCost: -2.2037\tObj: -2.2038\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4900\tCost: -2.204\tObj: -2.2041\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5000\tCost: -2.2047\tObj: -2.2049\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5100\tCost: -2.2054\tObj: -2.2056\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5200\tCost: -2.2058\tObj: -2.2059\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5300\tCost: -2.2062\tObj: -2.2062\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5400\tCost: -2.2064\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5500\tCost: -2.2065\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5600\tCost: -2.2068\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5700\tCost: -2.207\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5800\tCost: -2.2071\tObj: -2.2073\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5900\tCost: -2.2073\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6000\tCost: -2.2074\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6100\tCost: -2.2075\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6200\tCost: -2.2076\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6300\tCost: -2.2077\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6400\tCost: -2.2077\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6500\tCost: -2.2078\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6600\tCost: -2.2079\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6700\tCost: -2.2079\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6800\tCost: -2.208\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6900\tCost: -2.208\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7000\tCost: -2.2081\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7100\tCost: -2.2081\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7200\tCost: -2.2082\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7300\tCost: -2.2082\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7400\tCost: -2.2082\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7500\tCost: -2.2083\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7600\tCost: -2.2083\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7700\tCost: -2.2083\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7800\tCost: -2.2084\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7900\tCost: -2.2084\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8000\tCost: -2.2084\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8100\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8200\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8300\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8400\tCost: -2.2085\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8500\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8600\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8700\tCost: -2.2086\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8800\tCost: -2.2086\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8900\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9000\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9100\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9200\tCost: -2.2087\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9300\tCost: -2.2087\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9400\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9500\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9600\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9700\tCost: -2.2088\tObj: -2.209\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9800\tCost: -2.2088\tObj: -2.209\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9900\tCost: -2.2088\tObj: -2.209\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10000\tCost: -2.2089\tObj: -2.209\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10100\tCost: -2.2089\tObj: -2.209\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10200\tCost: -2.2089\tObj: -2.209\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10300\tCost: -2.2089\tObj: -2.2091\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10400\tCost: -2.209\tObj: -2.2091\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10500\tCost: -2.209\tObj: -2.2091\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10600\tCost: -2.209\tObj: -2.2091\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10700\tCost: -2.209\tObj: -2.2091\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10800\tCost: -2.209\tObj: -2.2092\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10900\tCost: -2.209\tObj: -2.2092\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11000\tCost: -2.209\tObj: -2.2092\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11100\tCost: -2.2091\tObj: -2.2092\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11200\tCost: -2.2091\tObj: -2.2092\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11300\tCost: -2.2091\tObj: -2.2092\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11400\tCost: -2.2091\tObj: -2.2092\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11500\tCost: -2.2091\tObj: -2.2093\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11600\tCost: -2.2091\tObj: -2.2093\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11700\tCost: -2.2091\tObj: -2.2093\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11800\tCost: -2.2091\tObj: -2.2093\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11900\tCost: -2.2092\tObj: -2.2093\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12000\tCost: -2.2092\tObj: -2.2093\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12100\tCost: -2.2092\tObj: -2.2093\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12200\tCost: -2.2092\tObj: -2.2093\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12300\tCost: -2.2092\tObj: -2.2093\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12400\tCost: -2.2092\tObj: -2.2093\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12500\tCost: -2.2092\tObj: -2.2094\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12600\tCost: -2.2092\tObj: -2.2094\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12700\tCost: -2.2092\tObj: -2.2094\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12800\tCost: -2.2092\tObj: -2.2094\tPenalty: 0.0\tc: 100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 12900\tCost: -2.2093\tObj: -2.2094\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13000\tCost: -2.2093\tObj: -2.2094\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13100\tCost: -2.2093\tObj: -2.2094\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13200\tCost: -2.2093\tObj: -2.2094\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13300\tCost: -2.2093\tObj: -2.2094\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13400\tCost: -2.2093\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13500\tCost: -2.2093\tObj: -2.2094\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13600\tCost: -2.2093\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13700\tCost: -2.2093\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13800\tCost: -2.2093\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13900\tCost: -2.2093\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14000\tCost: -2.2093\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14100\tCost: -2.2093\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14200\tCost: -2.2093\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14300\tCost: -2.2094\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14400\tCost: -2.2094\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14500\tCost: -2.2094\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14600\tCost: -2.2094\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14700\tCost: -2.2094\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14800\tCost: -2.2094\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14900\tCost: -2.2094\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15000\tCost: -2.2094\tObj: -2.2095\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15100\tCost: -2.2094\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15200\tCost: -2.2094\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15300\tCost: -2.2094\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15400\tCost: -2.2094\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15500\tCost: -2.2094\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15600\tCost: -2.2094\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15700\tCost: -2.2094\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15800\tCost: -2.2094\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15900\tCost: -2.2094\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16000\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16100\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16200\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16300\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16400\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16500\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16600\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16700\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16800\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16900\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17000\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17100\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17200\tCost: -2.2095\tObj: -2.2096\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17300\tCost: -2.2095\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17400\tCost: -2.2095\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17500\tCost: -2.2095\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17600\tCost: -2.2095\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17700\tCost: -2.2095\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17800\tCost: -2.2095\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17900\tCost: -2.2095\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18000\tCost: -2.2095\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18100\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18200\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18300\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18400\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18500\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18600\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18700\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18800\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18900\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19000\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19100\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19200\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19300\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19400\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19500\tCost: -2.2096\tObj: -2.2098\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19600\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19700\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19800\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19900\tCost: -2.2096\tObj: -2.2097\tPenalty: 0.0\tc: 100\n",
      "Iteration: 20000\tCost: -2.2096\tObj: -2.2098\tPenalty: 0.0\tc: 100\n",
      "Data saved to Constrained_Ham_purification_IP/QSlack/Init_0-QS.pkl successfully!\n",
      "Exact value: -2.2096976087674225\n",
      "Iteration 1, Initial cost : 32.25352714003413\n",
      "Iteration: 100\tCost: 0.2525\tObj: 0.2074\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 200\tCost: -0.2211\tObj: -0.4454\tPenalty: 0.0022\tc: 100\n",
      "Iteration: 300\tCost: -0.515\tObj: -0.615\tPenalty: 0.001\tc: 100\n",
      "Iteration: 400\tCost: -0.7239\tObj: -0.762\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 500\tCost: -0.9466\tObj: -0.989\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 600\tCost: -1.4038\tObj: -1.4077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 700\tCost: -1.649\tObj: -1.7184\tPenalty: 0.0007\tc: 100\n",
      "Iteration: 800\tCost: -1.4613\tObj: -1.5361\tPenalty: 0.0007\tc: 100\n",
      "Iteration: 900\tCost: -1.4517\tObj: -1.5727\tPenalty: 0.0012\tc: 100\n",
      "Iteration: 1000\tCost: -1.548\tObj: -1.5493\tPenalty: 0.0\tc: 100\n",
      "Iteration: 1100\tCost: -1.8326\tObj: -1.8346\tPenalty: 0.0\tc: 100\n",
      "Iteration: 1200\tCost: -1.942\tObj: -1.9488\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1300\tCost: -2.0032\tObj: -2.0217\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1400\tCost: -1.9341\tObj: -1.9896\tPenalty: 0.0006\tc: 100\n",
      "Iteration: 1500\tCost: -2.0059\tObj: -2.0134\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1600\tCost: -1.9631\tObj: -1.9744\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1700\tCost: -2.0048\tObj: -2.0123\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1800\tCost: -2.0663\tObj: -2.0719\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1900\tCost: -2.0472\tObj: -2.0484\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2000\tCost: -2.0202\tObj: -2.0835\tPenalty: 0.0006\tc: 100\n",
      "Iteration: 2100\tCost: -2.0986\tObj: -2.0991\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2200\tCost: -2.1095\tObj: -2.1141\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2300\tCost: -2.1165\tObj: -2.1187\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2400\tCost: -2.1383\tObj: -2.1432\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2500\tCost: -2.1118\tObj: -2.1282\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2600\tCost: -2.1296\tObj: -2.1413\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2700\tCost: -2.1543\tObj: -2.1566\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2800\tCost: -2.1553\tObj: -2.1559\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2900\tCost: -2.1485\tObj: -2.1518\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3000\tCost: -2.1528\tObj: -2.1591\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 3100\tCost: -2.1612\tObj: -2.165\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3200\tCost: -2.1662\tObj: -2.1681\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3300\tCost: -2.1693\tObj: -2.1694\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3400\tCost: -2.1704\tObj: -2.1734\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3500\tCost: -2.1752\tObj: -2.177\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3600\tCost: -2.1791\tObj: -2.1805\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3700\tCost: -2.1818\tObj: -2.1821\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3800\tCost: -2.1826\tObj: -2.1833\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3900\tCost: -2.1857\tObj: -2.1868\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4000\tCost: -2.1837\tObj: -2.1862\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4100\tCost: -2.1879\tObj: -2.1879\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4200\tCost: -2.1904\tObj: -2.1915\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4300\tCost: -2.1927\tObj: -2.1927\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4400\tCost: -2.1932\tObj: -2.1934\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4500\tCost: -2.1945\tObj: -2.1947\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4600\tCost: -2.1954\tObj: -2.1957\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4700\tCost: -2.1962\tObj: -2.1971\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4800\tCost: -2.1976\tObj: -2.1977\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4900\tCost: -2.1995\tObj: -2.1997\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5000\tCost: -2.2\tObj: -2.2003\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5100\tCost: -2.2005\tObj: -2.2006\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5200\tCost: -2.2009\tObj: -2.2013\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5300\tCost: -2.2014\tObj: -2.2019\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5400\tCost: -2.202\tObj: -2.2023\tPenalty: 0.0\tc: 100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 5500\tCost: -2.2022\tObj: -2.2022\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5600\tCost: -2.2025\tObj: -2.2028\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5700\tCost: -2.203\tObj: -2.2032\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5800\tCost: -2.2033\tObj: -2.2037\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5900\tCost: -2.2034\tObj: -2.2035\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6000\tCost: -2.2036\tObj: -2.204\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6100\tCost: -2.2039\tObj: -2.204\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6200\tCost: -2.204\tObj: -2.2042\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6300\tCost: -2.2042\tObj: -2.2044\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6400\tCost: -2.2043\tObj: -2.2045\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6500\tCost: -2.2045\tObj: -2.2047\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6600\tCost: -2.2047\tObj: -2.2049\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6700\tCost: -2.2049\tObj: -2.2051\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6800\tCost: -2.205\tObj: -2.2051\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6900\tCost: -2.2051\tObj: -2.2053\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7000\tCost: -2.2053\tObj: -2.2055\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7100\tCost: -2.2053\tObj: -2.2055\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7200\tCost: -2.2054\tObj: -2.2056\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7300\tCost: -2.2055\tObj: -2.2056\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7400\tCost: -2.2056\tObj: -2.2057\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7500\tCost: -2.2056\tObj: -2.2058\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7600\tCost: -2.2057\tObj: -2.2059\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7700\tCost: -2.2058\tObj: -2.2059\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7800\tCost: -2.2058\tObj: -2.206\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7900\tCost: -2.2059\tObj: -2.2061\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8000\tCost: -2.206\tObj: -2.2061\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8100\tCost: -2.206\tObj: -2.2062\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8200\tCost: -2.2061\tObj: -2.2063\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8300\tCost: -2.2061\tObj: -2.2063\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8400\tCost: -2.2062\tObj: -2.2064\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8500\tCost: -2.2062\tObj: -2.2064\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8600\tCost: -2.2063\tObj: -2.2065\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8700\tCost: -2.2063\tObj: -2.2065\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8800\tCost: -2.2064\tObj: -2.2065\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8900\tCost: -2.2064\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9000\tCost: -2.2065\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9100\tCost: -2.2065\tObj: -2.2067\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9200\tCost: -2.2066\tObj: -2.2067\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9300\tCost: -2.2066\tObj: -2.2067\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9400\tCost: -2.2066\tObj: -2.2068\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9500\tCost: -2.2067\tObj: -2.2068\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9600\tCost: -2.2067\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9700\tCost: -2.2068\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9800\tCost: -2.2068\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9900\tCost: -2.2069\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10000\tCost: -2.2069\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10100\tCost: -2.2069\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10200\tCost: -2.207\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10300\tCost: -2.207\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10400\tCost: -2.207\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10500\tCost: -2.2071\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10600\tCost: -2.2071\tObj: -2.2073\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10700\tCost: -2.2072\tObj: -2.2073\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10800\tCost: -2.2072\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10900\tCost: -2.2072\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11000\tCost: -2.2073\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11100\tCost: -2.2073\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11200\tCost: -2.2073\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11300\tCost: -2.2074\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11400\tCost: -2.2074\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11500\tCost: -2.2074\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11600\tCost: -2.2074\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11700\tCost: -2.2075\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11800\tCost: -2.2075\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11900\tCost: -2.2075\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12000\tCost: -2.2075\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12100\tCost: -2.2076\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12200\tCost: -2.2076\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12300\tCost: -2.2076\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12400\tCost: -2.2076\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12500\tCost: -2.2077\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12600\tCost: -2.2077\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12700\tCost: -2.2077\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12800\tCost: -2.2077\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12900\tCost: -2.2078\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13000\tCost: -2.2078\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13100\tCost: -2.2078\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13200\tCost: -2.2078\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13300\tCost: -2.2078\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13400\tCost: -2.2079\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13500\tCost: -2.2079\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13600\tCost: -2.2079\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13700\tCost: -2.2079\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13800\tCost: -2.2079\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13900\tCost: -2.208\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14000\tCost: -2.208\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14100\tCost: -2.208\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14200\tCost: -2.208\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14300\tCost: -2.208\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14400\tCost: -2.2081\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14500\tCost: -2.2081\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14600\tCost: -2.2081\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14700\tCost: -2.2081\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14800\tCost: -2.2081\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14900\tCost: -2.2081\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15000\tCost: -2.2081\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15100\tCost: -2.2082\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15200\tCost: -2.2082\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15300\tCost: -2.2082\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15400\tCost: -2.2082\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15500\tCost: -2.2082\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15600\tCost: -2.2082\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15700\tCost: -2.2083\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15800\tCost: -2.2083\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15900\tCost: -2.2083\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16000\tCost: -2.2083\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16100\tCost: -2.2083\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16200\tCost: -2.2083\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16300\tCost: -2.2083\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16400\tCost: -2.2083\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16500\tCost: -2.2084\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16600\tCost: -2.2084\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16700\tCost: -2.2084\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16800\tCost: -2.2084\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16900\tCost: -2.2084\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17000\tCost: -2.2084\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17100\tCost: -2.2084\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17200\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17300\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17400\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17500\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17600\tCost: -2.2085\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17700\tCost: -2.2085\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17800\tCost: -2.2085\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17900\tCost: -2.2085\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18000\tCost: -2.2085\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18100\tCost: -2.2085\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18200\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18300\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18400\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 18500\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18600\tCost: -2.2086\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18700\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18800\tCost: -2.2086\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18900\tCost: -2.2086\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19000\tCost: -2.2086\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19100\tCost: -2.2086\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19200\tCost: -2.2086\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19300\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19400\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19500\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19600\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19700\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19800\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19900\tCost: -2.2087\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 20000\tCost: -2.2087\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Data saved to Constrained_Ham_purification_IP/QSlack/Init_1-QS.pkl successfully!\n",
      "Exact value: -2.2096976087674225\n",
      "Iteration 2, Initial cost : 76.36062352331973\n",
      "Iteration: 100\tCost: -0.0783\tObj: -0.0994\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 200\tCost: -0.5063\tObj: -0.5628\tPenalty: 0.0006\tc: 100\n",
      "Iteration: 300\tCost: -1.0438\tObj: -1.0451\tPenalty: 0.0\tc: 100\n",
      "Iteration: 400\tCost: -1.3082\tObj: -1.3253\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 500\tCost: -1.4906\tObj: -1.5113\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 600\tCost: -1.6483\tObj: -1.656\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 700\tCost: -1.4766\tObj: -1.6061\tPenalty: 0.0013\tc: 100\n",
      "Iteration: 800\tCost: -1.5024\tObj: -1.6873\tPenalty: 0.0018\tc: 100\n",
      "Iteration: 900\tCost: -1.6842\tObj: -1.9314\tPenalty: 0.0025\tc: 100\n",
      "Iteration: 1000\tCost: -1.854\tObj: -1.8744\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1100\tCost: -1.9085\tObj: -1.9293\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1200\tCost: -1.9594\tObj: -1.9772\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1300\tCost: -1.9142\tObj: -2.0128\tPenalty: 0.001\tc: 100\n",
      "Iteration: 1400\tCost: -1.9921\tObj: -2.0397\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 1500\tCost: -1.9596\tObj: -2.0576\tPenalty: 0.001\tc: 100\n",
      "Iteration: 1600\tCost: -2.0776\tObj: -2.119\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 1700\tCost: -2.0831\tObj: -2.0972\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1800\tCost: -2.0748\tObj: -2.0996\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1900\tCost: -2.0826\tObj: -2.1152\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 2000\tCost: -2.0292\tObj: -2.0379\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2100\tCost: -2.1006\tObj: -2.1016\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2200\tCost: -2.1083\tObj: -2.1326\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2300\tCost: -2.1406\tObj: -2.1413\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2400\tCost: -2.1344\tObj: -2.1355\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2500\tCost: -2.1227\tObj: -2.1256\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2600\tCost: -2.1278\tObj: -2.1293\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2700\tCost: -2.1396\tObj: -2.1421\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2800\tCost: -2.1355\tObj: -2.1387\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2900\tCost: -2.152\tObj: -2.1531\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3000\tCost: -2.1534\tObj: -2.1538\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3100\tCost: -2.1605\tObj: -2.1611\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3200\tCost: -2.1653\tObj: -2.1657\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3300\tCost: -2.1725\tObj: -2.1749\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3400\tCost: -2.1728\tObj: -2.1764\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3500\tCost: -2.1768\tObj: -2.1771\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3600\tCost: -2.1791\tObj: -2.1816\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3700\tCost: -2.1818\tObj: -2.1831\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3800\tCost: -2.1827\tObj: -2.1841\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3900\tCost: -2.1808\tObj: -2.184\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4000\tCost: -2.181\tObj: -2.184\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4100\tCost: -2.1874\tObj: -2.1881\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4200\tCost: -2.1889\tObj: -2.189\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4300\tCost: -2.1904\tObj: -2.1905\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4400\tCost: -2.1909\tObj: -2.191\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4500\tCost: -2.1908\tObj: -2.1911\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4600\tCost: -2.1921\tObj: -2.1922\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4700\tCost: -2.1933\tObj: -2.1934\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4800\tCost: -2.1923\tObj: -2.1926\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4900\tCost: -2.1934\tObj: -2.1937\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5000\tCost: -2.1932\tObj: -2.1933\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5100\tCost: -2.1945\tObj: -2.1946\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5200\tCost: -2.1952\tObj: -2.1952\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5300\tCost: -2.1961\tObj: -2.1962\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5400\tCost: -2.1965\tObj: -2.1967\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5500\tCost: -2.1969\tObj: -2.1974\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5600\tCost: -2.1975\tObj: -2.1977\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5700\tCost: -2.1975\tObj: -2.1979\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5800\tCost: -2.1984\tObj: -2.1985\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5900\tCost: -2.1985\tObj: -2.199\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6000\tCost: -2.1989\tObj: -2.1992\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6100\tCost: -2.1992\tObj: -2.1993\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6200\tCost: -2.1994\tObj: -2.1995\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6300\tCost: -2.1997\tObj: -2.1997\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6400\tCost: -2.2\tObj: -2.2001\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6500\tCost: -2.2002\tObj: -2.2003\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6600\tCost: -2.2004\tObj: -2.2006\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6700\tCost: -2.2005\tObj: -2.2006\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6800\tCost: -2.2007\tObj: -2.2008\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6900\tCost: -2.2009\tObj: -2.201\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7000\tCost: -2.201\tObj: -2.2011\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7100\tCost: -2.2012\tObj: -2.2013\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7200\tCost: -2.2012\tObj: -2.2014\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7300\tCost: -2.2013\tObj: -2.2015\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7400\tCost: -2.2014\tObj: -2.2016\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7500\tCost: -2.2015\tObj: -2.2017\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7600\tCost: -2.2017\tObj: -2.2018\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7700\tCost: -2.2017\tObj: -2.2019\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7800\tCost: -2.2018\tObj: -2.2019\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7900\tCost: -2.2019\tObj: -2.202\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8000\tCost: -2.202\tObj: -2.2021\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8100\tCost: -2.202\tObj: -2.2022\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8200\tCost: -2.2022\tObj: -2.2023\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8300\tCost: -2.2023\tObj: -2.2024\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8400\tCost: -2.2024\tObj: -2.2025\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8500\tCost: -2.2024\tObj: -2.2026\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8600\tCost: -2.2025\tObj: -2.2027\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8700\tCost: -2.2026\tObj: -2.2028\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8800\tCost: -2.2027\tObj: -2.2028\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8900\tCost: -2.2028\tObj: -2.2029\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9000\tCost: -2.2028\tObj: -2.203\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9100\tCost: -2.2029\tObj: -2.203\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9200\tCost: -2.203\tObj: -2.2031\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9300\tCost: -2.203\tObj: -2.2032\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9400\tCost: -2.2031\tObj: -2.2032\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9500\tCost: -2.2032\tObj: -2.2033\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9600\tCost: -2.2032\tObj: -2.2034\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9700\tCost: -2.2033\tObj: -2.2034\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9800\tCost: -2.2033\tObj: -2.2035\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9900\tCost: -2.2034\tObj: -2.2036\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10000\tCost: -2.2035\tObj: -2.2035\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10100\tCost: -2.2035\tObj: -2.2037\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10200\tCost: -2.2036\tObj: -2.2037\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10300\tCost: -2.2037\tObj: -2.2038\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10400\tCost: -2.2038\tObj: -2.2039\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10500\tCost: -2.2038\tObj: -2.2039\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10600\tCost: -2.2039\tObj: -2.204\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10700\tCost: -2.2039\tObj: -2.2041\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10800\tCost: -2.204\tObj: -2.2041\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10900\tCost: -2.204\tObj: -2.2041\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11000\tCost: -2.2041\tObj: -2.2042\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11100\tCost: -2.2041\tObj: -2.2042\tPenalty: 0.0\tc: 100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 11200\tCost: -2.2042\tObj: -2.2043\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11300\tCost: -2.2042\tObj: -2.2043\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11400\tCost: -2.2043\tObj: -2.2044\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11500\tCost: -2.2043\tObj: -2.2044\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11600\tCost: -2.2043\tObj: -2.2044\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11700\tCost: -2.2044\tObj: -2.2045\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11800\tCost: -2.2044\tObj: -2.2046\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11900\tCost: -2.2045\tObj: -2.2046\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12000\tCost: -2.2046\tObj: -2.2047\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12100\tCost: -2.2046\tObj: -2.2047\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12200\tCost: -2.2047\tObj: -2.2048\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12300\tCost: -2.2047\tObj: -2.2049\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12400\tCost: -2.2047\tObj: -2.205\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12500\tCost: -2.2048\tObj: -2.2049\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12600\tCost: -2.2048\tObj: -2.205\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12700\tCost: -2.2049\tObj: -2.2051\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12800\tCost: -2.2049\tObj: -2.2051\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12900\tCost: -2.205\tObj: -2.2051\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13000\tCost: -2.205\tObj: -2.2052\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13100\tCost: -2.2051\tObj: -2.2052\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13200\tCost: -2.2051\tObj: -2.2052\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13300\tCost: -2.2051\tObj: -2.2053\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13400\tCost: -2.2052\tObj: -2.2053\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13500\tCost: -2.2052\tObj: -2.2054\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13600\tCost: -2.2053\tObj: -2.2054\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13700\tCost: -2.2053\tObj: -2.2054\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13800\tCost: -2.2053\tObj: -2.2055\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13900\tCost: -2.2054\tObj: -2.2055\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14000\tCost: -2.2054\tObj: -2.2056\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14100\tCost: -2.2054\tObj: -2.2056\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14200\tCost: -2.2055\tObj: -2.2056\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14300\tCost: -2.2055\tObj: -2.2056\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14400\tCost: -2.2055\tObj: -2.2057\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14500\tCost: -2.2056\tObj: -2.2057\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14600\tCost: -2.2056\tObj: -2.2057\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14700\tCost: -2.2056\tObj: -2.2058\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14800\tCost: -2.2057\tObj: -2.2058\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14900\tCost: -2.2057\tObj: -2.2058\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15000\tCost: -2.2057\tObj: -2.2059\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15100\tCost: -2.2058\tObj: -2.2059\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15200\tCost: -2.2058\tObj: -2.2059\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15300\tCost: -2.2058\tObj: -2.206\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15400\tCost: -2.2059\tObj: -2.206\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15500\tCost: -2.2059\tObj: -2.2061\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15600\tCost: -2.2059\tObj: -2.2061\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15700\tCost: -2.206\tObj: -2.2061\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15800\tCost: -2.206\tObj: -2.2062\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15900\tCost: -2.206\tObj: -2.2062\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16000\tCost: -2.2061\tObj: -2.2062\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16100\tCost: -2.2061\tObj: -2.2062\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16200\tCost: -2.2061\tObj: -2.2062\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16300\tCost: -2.2061\tObj: -2.2063\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16400\tCost: -2.2062\tObj: -2.2063\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16500\tCost: -2.2062\tObj: -2.2063\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16600\tCost: -2.2062\tObj: -2.2064\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16700\tCost: -2.2063\tObj: -2.2064\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16800\tCost: -2.2063\tObj: -2.2064\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16900\tCost: -2.2063\tObj: -2.2065\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17000\tCost: -2.2064\tObj: -2.2065\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17100\tCost: -2.2064\tObj: -2.2065\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17200\tCost: -2.2064\tObj: -2.2065\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17300\tCost: -2.2064\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17400\tCost: -2.2065\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17500\tCost: -2.2065\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17600\tCost: -2.2065\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17700\tCost: -2.2065\tObj: -2.2067\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17800\tCost: -2.2065\tObj: -2.2067\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17900\tCost: -2.2066\tObj: -2.2067\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18000\tCost: -2.2066\tObj: -2.2067\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18100\tCost: -2.2067\tObj: -2.2068\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18200\tCost: -2.2067\tObj: -2.2068\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18300\tCost: -2.2067\tObj: -2.2068\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18400\tCost: -2.2067\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18500\tCost: -2.2068\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18600\tCost: -2.2068\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18700\tCost: -2.2068\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18800\tCost: -2.2068\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18900\tCost: -2.2068\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19000\tCost: -2.2069\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19100\tCost: -2.2069\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19200\tCost: -2.2069\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19300\tCost: -2.207\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19400\tCost: -2.207\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19500\tCost: -2.207\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19600\tCost: -2.207\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19700\tCost: -2.207\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19800\tCost: -2.207\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19900\tCost: -2.2071\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 20000\tCost: -2.2071\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Data saved to Constrained_Ham_purification_IP/QSlack/Init_2-QS.pkl successfully!\n",
      "Exact value: -2.2096976087674225\n",
      "Iteration 3, Initial cost : 33.38363429983442\n",
      "Iteration: 100\tCost: -0.1814\tObj: -0.2602\tPenalty: 0.0008\tc: 100\n",
      "Iteration: 200\tCost: -0.4153\tObj: -0.5581\tPenalty: 0.0014\tc: 100\n",
      "Iteration: 300\tCost: -0.5335\tObj: -0.5345\tPenalty: 0.0\tc: 100\n",
      "Iteration: 400\tCost: -0.8896\tObj: -1.0111\tPenalty: 0.0012\tc: 100\n",
      "Iteration: 500\tCost: -1.2028\tObj: -1.2258\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 600\tCost: -1.2687\tObj: -1.5649\tPenalty: 0.003\tc: 100\n",
      "Iteration: 700\tCost: -1.6515\tObj: -1.7339\tPenalty: 0.0008\tc: 100\n",
      "Iteration: 800\tCost: -1.6939\tObj: -1.7476\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 900\tCost: -1.6629\tObj: -1.7875\tPenalty: 0.0012\tc: 100\n",
      "Iteration: 1000\tCost: -1.5899\tObj: -1.8011\tPenalty: 0.0021\tc: 100\n",
      "Iteration: 1100\tCost: -1.8349\tObj: -1.8765\tPenalty: 0.0004\tc: 100\n",
      "Iteration: 1200\tCost: -1.9532\tObj: -1.9725\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1300\tCost: -1.9514\tObj: -1.9738\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1400\tCost: -1.9601\tObj: -1.97\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1500\tCost: -1.9765\tObj: -1.9779\tPenalty: 0.0\tc: 100\n",
      "Iteration: 1600\tCost: -1.997\tObj: -2.0184\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1700\tCost: -2.0226\tObj: -2.0524\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 1800\tCost: -2.0575\tObj: -2.0805\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1900\tCost: -2.0519\tObj: -2.0561\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2000\tCost: -1.9902\tObj: -2.0137\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2100\tCost: -2.0663\tObj: -2.0717\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2200\tCost: -2.0846\tObj: -2.0976\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2300\tCost: -2.0893\tObj: -2.0901\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2400\tCost: -2.105\tObj: -2.1144\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2500\tCost: -2.1318\tObj: -2.1337\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2600\tCost: -2.1366\tObj: -2.1379\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2700\tCost: -2.1264\tObj: -2.1548\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 2800\tCost: -2.127\tObj: -2.1505\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2900\tCost: -2.1479\tObj: -2.1532\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 3000\tCost: -2.1472\tObj: -2.1516\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3100\tCost: -2.1656\tObj: -2.1666\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3200\tCost: -2.171\tObj: -2.1727\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3300\tCost: -2.1787\tObj: -2.1791\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3400\tCost: -2.1798\tObj: -2.1804\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3500\tCost: -2.1864\tObj: -2.1876\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3600\tCost: -2.1858\tObj: -2.1884\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3700\tCost: -2.1921\tObj: -2.1924\tPenalty: 0.0\tc: 100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 3800\tCost: -2.1867\tObj: -2.1872\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3900\tCost: -2.1891\tObj: -2.1922\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4000\tCost: -2.1917\tObj: -2.1975\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 4100\tCost: -2.1974\tObj: -2.1977\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4200\tCost: -2.1996\tObj: -2.1997\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4300\tCost: -2.2007\tObj: -2.2011\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4400\tCost: -2.2014\tObj: -2.2015\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4500\tCost: -2.2014\tObj: -2.2027\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4600\tCost: -2.202\tObj: -2.202\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4700\tCost: -2.2019\tObj: -2.2021\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4800\tCost: -2.2017\tObj: -2.2017\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4900\tCost: -2.2013\tObj: -2.2019\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5000\tCost: -2.2028\tObj: -2.2029\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5100\tCost: -2.2034\tObj: -2.2035\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5200\tCost: -2.2034\tObj: -2.2038\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5300\tCost: -2.2037\tObj: -2.2037\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5400\tCost: -2.2041\tObj: -2.2043\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5500\tCost: -2.2044\tObj: -2.2046\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5600\tCost: -2.2047\tObj: -2.2048\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5700\tCost: -2.2047\tObj: -2.2049\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5800\tCost: -2.2049\tObj: -2.205\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5900\tCost: -2.2051\tObj: -2.2052\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6000\tCost: -2.2052\tObj: -2.2054\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6100\tCost: -2.2054\tObj: -2.2055\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6200\tCost: -2.2055\tObj: -2.2057\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6300\tCost: -2.2057\tObj: -2.2059\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6400\tCost: -2.2058\tObj: -2.206\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6500\tCost: -2.2059\tObj: -2.2061\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6600\tCost: -2.206\tObj: -2.2062\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6700\tCost: -2.2061\tObj: -2.2063\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6800\tCost: -2.2062\tObj: -2.2063\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6900\tCost: -2.2062\tObj: -2.2064\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7000\tCost: -2.2063\tObj: -2.2064\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7100\tCost: -2.2064\tObj: -2.2065\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7200\tCost: -2.2064\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7300\tCost: -2.2065\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7400\tCost: -2.2065\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7500\tCost: -2.2066\tObj: -2.2067\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7600\tCost: -2.2066\tObj: -2.2067\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7700\tCost: -2.2067\tObj: -2.2068\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7800\tCost: -2.2067\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7900\tCost: -2.2068\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8000\tCost: -2.2068\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8100\tCost: -2.2068\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8200\tCost: -2.2069\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8300\tCost: -2.2069\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8400\tCost: -2.207\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8500\tCost: -2.207\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8600\tCost: -2.2071\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8700\tCost: -2.2071\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8800\tCost: -2.2071\tObj: -2.2073\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8900\tCost: -2.2072\tObj: -2.2073\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9000\tCost: -2.2072\tObj: -2.2073\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9100\tCost: -2.2072\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9200\tCost: -2.2073\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9300\tCost: -2.2073\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9400\tCost: -2.2073\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9500\tCost: -2.2074\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9600\tCost: -2.2074\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9700\tCost: -2.2074\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9800\tCost: -2.2075\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9900\tCost: -2.2075\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10000\tCost: -2.2075\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10100\tCost: -2.2075\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10200\tCost: -2.2076\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10300\tCost: -2.2076\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10400\tCost: -2.2076\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10500\tCost: -2.2077\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10600\tCost: -2.2077\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10700\tCost: -2.2077\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10800\tCost: -2.2077\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10900\tCost: -2.2077\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11000\tCost: -2.2078\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11100\tCost: -2.2078\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11200\tCost: -2.2078\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11300\tCost: -2.2078\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11400\tCost: -2.2079\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11500\tCost: -2.2079\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11600\tCost: -2.2079\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11700\tCost: -2.2079\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11800\tCost: -2.2079\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11900\tCost: -2.2079\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12000\tCost: -2.208\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12100\tCost: -2.208\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12200\tCost: -2.208\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12300\tCost: -2.208\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12400\tCost: -2.208\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12500\tCost: -2.208\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12600\tCost: -2.2081\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12700\tCost: -2.2081\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12800\tCost: -2.2081\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12900\tCost: -2.2081\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13000\tCost: -2.2081\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13100\tCost: -2.2081\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13200\tCost: -2.2082\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13300\tCost: -2.2082\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13400\tCost: -2.2082\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13500\tCost: -2.2082\tObj: -2.2083\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13600\tCost: -2.2082\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13700\tCost: -2.2082\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13800\tCost: -2.2082\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13900\tCost: -2.2083\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14000\tCost: -2.2083\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14100\tCost: -2.2083\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14200\tCost: -2.2083\tObj: -2.2084\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14300\tCost: -2.2083\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14400\tCost: -2.2083\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14500\tCost: -2.2084\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14600\tCost: -2.2084\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14700\tCost: -2.2084\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14800\tCost: -2.2084\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14900\tCost: -2.2084\tObj: -2.2085\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15000\tCost: -2.2084\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15100\tCost: -2.2084\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15200\tCost: -2.2084\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15300\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15400\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15500\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15600\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15700\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15800\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15900\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16000\tCost: -2.2085\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16100\tCost: -2.2085\tObj: -2.2086\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16200\tCost: -2.2085\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16300\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16400\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16500\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16600\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16700\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 16800\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16900\tCost: -2.2086\tObj: -2.2087\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17000\tCost: -2.2086\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17100\tCost: -2.2086\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17200\tCost: -2.2086\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17300\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17400\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17500\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17600\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17700\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17800\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17900\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18000\tCost: -2.2087\tObj: -2.2088\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18100\tCost: -2.2087\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18200\tCost: -2.2087\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18300\tCost: -2.2087\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18400\tCost: -2.2087\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18500\tCost: -2.2087\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18600\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18700\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18800\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18900\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19000\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19100\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19200\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19300\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19400\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19500\tCost: -2.2088\tObj: -2.2089\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19600\tCost: -2.2088\tObj: -2.209\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19700\tCost: -2.2088\tObj: -2.209\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19800\tCost: -2.2088\tObj: -2.209\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19900\tCost: -2.2088\tObj: -2.209\tPenalty: 0.0\tc: 100\n",
      "Iteration: 20000\tCost: -2.2088\tObj: -2.209\tPenalty: 0.0\tc: 100\n",
      "Data saved to Constrained_Ham_purification_IP/QSlack/Init_3-QS.pkl successfully!\n",
      "Exact value: -2.2096976087674225\n",
      "Iteration 4, Initial cost : 14.527197088788409\n",
      "Iteration: 100\tCost: -0.8591\tObj: -0.8702\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 200\tCost: -0.8495\tObj: -1.0355\tPenalty: 0.0019\tc: 100\n",
      "Iteration: 300\tCost: -1.1075\tObj: -1.111\tPenalty: 0.0\tc: 100\n",
      "Iteration: 400\tCost: -0.9185\tObj: -0.9422\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 500\tCost: -1.0959\tObj: -1.1111\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 600\tCost: -1.416\tObj: -1.4648\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 700\tCost: -1.5811\tObj: -1.6311\tPenalty: 0.0005\tc: 100\n",
      "Iteration: 800\tCost: -1.6027\tObj: -1.6208\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 900\tCost: -1.4652\tObj: -1.5436\tPenalty: 0.0008\tc: 100\n",
      "Iteration: 1000\tCost: -1.4885\tObj: -1.6262\tPenalty: 0.0014\tc: 100\n",
      "Iteration: 1100\tCost: -1.7604\tObj: -1.7614\tPenalty: 0.0\tc: 100\n",
      "Iteration: 1200\tCost: -1.9041\tObj: -1.9093\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1300\tCost: -1.8948\tObj: -1.9285\tPenalty: 0.0003\tc: 100\n",
      "Iteration: 1400\tCost: -1.8917\tObj: -1.9106\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1500\tCost: -1.96\tObj: -1.9617\tPenalty: 0.0\tc: 100\n",
      "Iteration: 1600\tCost: -1.9974\tObj: -2.0149\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 1700\tCost: -2.0264\tObj: -2.035\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 1800\tCost: -1.9907\tObj: -1.9949\tPenalty: 0.0\tc: 100\n",
      "Iteration: 1900\tCost: -2.0258\tObj: -2.0402\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2000\tCost: -2.0179\tObj: -2.0329\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2100\tCost: -2.0568\tObj: -2.0605\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2200\tCost: -2.0688\tObj: -2.0908\tPenalty: 0.0002\tc: 100\n",
      "Iteration: 2300\tCost: -2.0811\tObj: -2.0954\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2400\tCost: -2.0974\tObj: -2.102\tPenalty: 0.0\tc: 100\n",
      "Iteration: 2500\tCost: -2.1219\tObj: -2.1316\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2600\tCost: -2.1324\tObj: -2.1392\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2700\tCost: -2.1359\tObj: -2.1439\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2800\tCost: -2.1434\tObj: -2.1493\tPenalty: 0.0001\tc: 100\n",
      "Iteration: 2900\tCost: -2.1347\tObj: -2.1396\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3000\tCost: -2.141\tObj: -2.1438\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3100\tCost: -2.1566\tObj: -2.157\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3200\tCost: -2.1557\tObj: -2.1558\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3300\tCost: -2.1597\tObj: -2.1614\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3400\tCost: -2.1613\tObj: -2.1637\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3500\tCost: -2.1565\tObj: -2.1588\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3600\tCost: -2.1654\tObj: -2.1655\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3700\tCost: -2.1649\tObj: -2.1684\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3800\tCost: -2.1695\tObj: -2.1695\tPenalty: 0.0\tc: 100\n",
      "Iteration: 3900\tCost: -2.1696\tObj: -2.171\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4000\tCost: -2.1707\tObj: -2.1728\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4100\tCost: -2.1775\tObj: -2.1785\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4200\tCost: -2.1803\tObj: -2.1805\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4300\tCost: -2.1806\tObj: -2.1816\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4400\tCost: -2.1818\tObj: -2.182\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4500\tCost: -2.1833\tObj: -2.1841\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4600\tCost: -2.1843\tObj: -2.1844\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4700\tCost: -2.1864\tObj: -2.1867\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4800\tCost: -2.1876\tObj: -2.1879\tPenalty: 0.0\tc: 100\n",
      "Iteration: 4900\tCost: -2.1892\tObj: -2.1893\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5000\tCost: -2.1898\tObj: -2.1902\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5100\tCost: -2.1916\tObj: -2.1918\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5200\tCost: -2.1929\tObj: -2.1931\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5300\tCost: -2.1937\tObj: -2.1939\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5400\tCost: -2.1941\tObj: -2.1942\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5500\tCost: -2.1944\tObj: -2.1945\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5600\tCost: -2.195\tObj: -2.1951\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5700\tCost: -2.1958\tObj: -2.1959\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5800\tCost: -2.1963\tObj: -2.1964\tPenalty: 0.0\tc: 100\n",
      "Iteration: 5900\tCost: -2.1966\tObj: -2.197\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6000\tCost: -2.1973\tObj: -2.1974\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6100\tCost: -2.1977\tObj: -2.1979\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6200\tCost: -2.1981\tObj: -2.1983\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6300\tCost: -2.1985\tObj: -2.1988\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6400\tCost: -2.1988\tObj: -2.199\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6500\tCost: -2.1991\tObj: -2.1993\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6600\tCost: -2.1994\tObj: -2.1996\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6700\tCost: -2.1997\tObj: -2.1998\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6800\tCost: -2.2\tObj: -2.2002\tPenalty: 0.0\tc: 100\n",
      "Iteration: 6900\tCost: -2.2003\tObj: -2.2004\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7000\tCost: -2.2005\tObj: -2.2007\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7100\tCost: -2.2007\tObj: -2.2008\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7200\tCost: -2.2009\tObj: -2.201\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7300\tCost: -2.201\tObj: -2.2012\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7400\tCost: -2.2012\tObj: -2.2014\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7500\tCost: -2.2014\tObj: -2.2015\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7600\tCost: -2.2015\tObj: -2.2017\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7700\tCost: -2.2016\tObj: -2.2018\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7800\tCost: -2.2017\tObj: -2.2019\tPenalty: 0.0\tc: 100\n",
      "Iteration: 7900\tCost: -2.2019\tObj: -2.2021\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8000\tCost: -2.2021\tObj: -2.2023\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8100\tCost: -2.2022\tObj: -2.2023\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8200\tCost: -2.2023\tObj: -2.2025\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8300\tCost: -2.2024\tObj: -2.2026\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8400\tCost: -2.2025\tObj: -2.2027\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8500\tCost: -2.2027\tObj: -2.2028\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8600\tCost: -2.2028\tObj: -2.203\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8700\tCost: -2.2029\tObj: -2.203\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8800\tCost: -2.203\tObj: -2.2032\tPenalty: 0.0\tc: 100\n",
      "Iteration: 8900\tCost: -2.2031\tObj: -2.2033\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9000\tCost: -2.2032\tObj: -2.2034\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9100\tCost: -2.2033\tObj: -2.2035\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9200\tCost: -2.2034\tObj: -2.2036\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9300\tCost: -2.2035\tObj: -2.2037\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9400\tCost: -2.2036\tObj: -2.2038\tPenalty: 0.0\tc: 100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 9500\tCost: -2.2038\tObj: -2.2039\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9600\tCost: -2.2039\tObj: -2.204\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9700\tCost: -2.204\tObj: -2.2041\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9800\tCost: -2.2041\tObj: -2.2043\tPenalty: 0.0\tc: 100\n",
      "Iteration: 9900\tCost: -2.2042\tObj: -2.2043\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10000\tCost: -2.2042\tObj: -2.2044\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10100\tCost: -2.2043\tObj: -2.2045\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10200\tCost: -2.2044\tObj: -2.2045\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10300\tCost: -2.2045\tObj: -2.2046\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10400\tCost: -2.2045\tObj: -2.2047\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10500\tCost: -2.2046\tObj: -2.2047\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10600\tCost: -2.2047\tObj: -2.2048\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10700\tCost: -2.2047\tObj: -2.2049\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10800\tCost: -2.2048\tObj: -2.2049\tPenalty: 0.0\tc: 100\n",
      "Iteration: 10900\tCost: -2.2049\tObj: -2.205\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11000\tCost: -2.205\tObj: -2.2051\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11100\tCost: -2.205\tObj: -2.2052\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11200\tCost: -2.2051\tObj: -2.2052\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11300\tCost: -2.2051\tObj: -2.2053\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11400\tCost: -2.2052\tObj: -2.2054\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11500\tCost: -2.2052\tObj: -2.2054\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11600\tCost: -2.2053\tObj: -2.2055\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11700\tCost: -2.2054\tObj: -2.2055\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11800\tCost: -2.2054\tObj: -2.2056\tPenalty: 0.0\tc: 100\n",
      "Iteration: 11900\tCost: -2.2055\tObj: -2.2057\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12000\tCost: -2.2056\tObj: -2.2057\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12100\tCost: -2.2056\tObj: -2.2058\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12200\tCost: -2.2057\tObj: -2.2059\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12300\tCost: -2.2057\tObj: -2.2059\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12400\tCost: -2.2058\tObj: -2.2059\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12500\tCost: -2.2058\tObj: -2.206\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12600\tCost: -2.2059\tObj: -2.206\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12700\tCost: -2.2059\tObj: -2.2061\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12800\tCost: -2.206\tObj: -2.2061\tPenalty: 0.0\tc: 100\n",
      "Iteration: 12900\tCost: -2.206\tObj: -2.2062\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13000\tCost: -2.2061\tObj: -2.2062\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13100\tCost: -2.2061\tObj: -2.2063\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13200\tCost: -2.2062\tObj: -2.2063\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13300\tCost: -2.2062\tObj: -2.2063\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13400\tCost: -2.2063\tObj: -2.2064\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13500\tCost: -2.2063\tObj: -2.2065\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13600\tCost: -2.2063\tObj: -2.2065\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13700\tCost: -2.2064\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13800\tCost: -2.2064\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 13900\tCost: -2.2065\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14000\tCost: -2.2065\tObj: -2.2066\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14100\tCost: -2.2066\tObj: -2.2067\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14200\tCost: -2.2066\tObj: -2.2067\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14300\tCost: -2.2066\tObj: -2.2068\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14400\tCost: -2.2067\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14500\tCost: -2.2067\tObj: -2.2068\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14600\tCost: -2.2067\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14700\tCost: -2.2068\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14800\tCost: -2.2068\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 14900\tCost: -2.2068\tObj: -2.2069\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15000\tCost: -2.2069\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15100\tCost: -2.2069\tObj: -2.207\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15200\tCost: -2.2069\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15300\tCost: -2.207\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15400\tCost: -2.207\tObj: -2.2071\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15500\tCost: -2.207\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15600\tCost: -2.2071\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15700\tCost: -2.2071\tObj: -2.2072\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15800\tCost: -2.2071\tObj: -2.2073\tPenalty: 0.0\tc: 100\n",
      "Iteration: 15900\tCost: -2.2072\tObj: -2.2073\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16000\tCost: -2.2072\tObj: -2.2073\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16100\tCost: -2.2072\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16200\tCost: -2.2072\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16300\tCost: -2.2073\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16400\tCost: -2.2073\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16500\tCost: -2.2073\tObj: -2.2074\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16600\tCost: -2.2073\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16700\tCost: -2.2074\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16800\tCost: -2.2074\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 16900\tCost: -2.2074\tObj: -2.2075\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17000\tCost: -2.2074\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17100\tCost: -2.2074\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17200\tCost: -2.2075\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17300\tCost: -2.2075\tObj: -2.2076\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17400\tCost: -2.2075\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17500\tCost: -2.2075\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17600\tCost: -2.2076\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17700\tCost: -2.2076\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17800\tCost: -2.2076\tObj: -2.2077\tPenalty: 0.0\tc: 100\n",
      "Iteration: 17900\tCost: -2.2076\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18000\tCost: -2.2077\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18100\tCost: -2.2077\tObj: -2.2078\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18200\tCost: -2.2077\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18300\tCost: -2.2077\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18400\tCost: -2.2077\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18500\tCost: -2.2077\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18600\tCost: -2.2078\tObj: -2.2079\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18700\tCost: -2.2078\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18800\tCost: -2.2078\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 18900\tCost: -2.2078\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19000\tCost: -2.2079\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19100\tCost: -2.2079\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19200\tCost: -2.2079\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19300\tCost: -2.2079\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19400\tCost: -2.208\tObj: -2.208\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19500\tCost: -2.208\tObj: -2.2081\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19600\tCost: -2.208\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19700\tCost: -2.208\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19800\tCost: -2.208\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 19900\tCost: -2.208\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Iteration: 20000\tCost: -2.2081\tObj: -2.2082\tPenalty: 0.0\tc: 100\n",
      "Data saved to Constrained_Ham_purification_IP/QSlack/Init_4-QS.pkl successfully!\n",
      "Number of successful runs: 5\n"
     ]
    }
   ],
   "source": [
    "num_runs = 5\n",
    "record = 0 # record the number of successful trails\n",
    "\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "\n",
    "for i in range(num_runs):\n",
    "    np.random.seed(i)\n",
    "    lmbda = 0.1\n",
    "    mu = 0.5\n",
    "    c = 100\n",
    "\n",
    "    lr = lr_max\n",
    "    \n",
    "    primal_loss = []\n",
    "    primal_penals = []\n",
    "    primal_objectives = []\n",
    "\n",
    "    print(f\"Exact value: {expected}\")\n",
    "    omega = create_ansatz(\"general\", sys_size, ref_size, primal_num_layers)\n",
    "    init_params = [*omega.params, np.sqrt(lmbda), np.sqrt(mu)]\n",
    "    print(f\"Iteration {i}, Initial cost : {cost_function_QS(init_params)}\")\n",
    "    \n",
    "    autospsa = SPSA(maxiter=max_iter, learning_rate=train_lr,\n",
    "                        perturbation=pertb, callback=callback_QS, trust_region=trust)\n",
    "    obj = autospsa.minimize(fun=cost_function_QS, x0=init_params)\n",
    "    \n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    objs_primal_outer.append(primal_objectives)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "\n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Constrained_Ham_purification_IP/QSlack\"\n",
    "        problem_name = \"QS\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d538f259",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "529e8ae9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "9f1afdae",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 100\n",
    "window_size_dual = 100\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_IP_smooth = get_smooth(costs_IP_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "edcce686",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# IQR plot\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_IP_median = np.median(costs_IP_smooth, axis = 0)\n",
    "costs_IP_max = np.percentile(costs_IP_smooth, 75, axis = 0)\n",
    "costs_IP_min = np.percentile(costs_IP_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "x1 = len(costs_primal_median)\n",
    "x2 = len(costs_IP_median)\n",
    "x3 = max(x1, x2)\n",
    "expected_line = np.zeros(x3) + expected\n",
    "plt.plot(np.arange(x1), costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(np.arange(x2), costs_IP_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(x3), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Method','IP Method', 'True Value'])\n",
    "\n",
    "plt.fill_between(np.arange(x1), costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(np.arange(x2), costs_IP_max, costs_IP_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "plt.ylim(-3, 1)\n",
    "plt.xlim(0, max_iter)\n",
    "# plt.yscale(\"log\")\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "07c81e89",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Entanglement_Negativity_CCA.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6efc0530",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy\n",
    "from scipy.linalg import sqrtm\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from CCAUtil import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f34d2eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# implementation of the slack variable method\n",
    "# quantum circuit settings\n",
    "# these values will be used as global variables later in different functions\n",
    "A_size = 1 # size of the A subsystem input state (2 means 2 qubit)\n",
    "B_size = 1 # size of the B subsystem input state (2 means 2 qubit)\n",
    "sys_size = A_size + B_size\n",
    "ref_size = 0 \n",
    "num_coefs = 16\n",
    "full_size = 4 ** sys_size\n",
    "problem_seed = 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4b90f958",
   "metadata": {},
   "outputs": [],
   "source": [
    "def partial_transpose(rho):\n",
    "    \"\"\"\n",
    "    Returns the partial transpose of rho (bipartite) with respect to the second subsystem.\n",
    "\n",
    "    param rho: square density matrix describing bipartite state\n",
    "    return: square desity matrix describing partially transposed bipartite state\n",
    "    \"\"\"\n",
    "    dim1, dim2 = rho.shape\n",
    "    dimA = int(np.sqrt(dim1))\n",
    "    \n",
    "    # Split rows\n",
    "    split1 = np.split(rho,(np.arange(dimA-1)+1)*dimA, axis=0)\n",
    "    \n",
    "    # Split columns\n",
    "    split2 = []\n",
    "    for sec in split1:\n",
    "        split2.extend(np.split(sec,(np.arange(dimA-1)+1)*dimA, axis=1))\n",
    "    \n",
    "    # Transpose subsystem B\n",
    "    split2_trans = []\n",
    "    for sec in split2:\n",
    "        split2_trans.append(sec.T)\n",
    "    \n",
    "    # Concatinate back together\n",
    "    rho_trans = []\n",
    "    for i in range(dimA):\n",
    "        for k in range(dimA):\n",
    "            row = []\n",
    "            for j in range(dimA):\n",
    "                row.extend(split2_trans[i*dimA+j][k])\n",
    "            rho_trans.append(row)\n",
    "    \n",
    "    return(rho_trans)\n",
    "\n",
    "def negativity(rho):\n",
    "    \"\"\"\n",
    "    Returns the entanglement negativity of rho.\n",
    "\n",
    "    param rho: square density matrix describing bipartite state\n",
    "    return: floating point number between 0 and .5\n",
    "    \"\"\"\n",
    "    # Perform the partial transpose of rho\n",
    "    rho_trans = partial_transpose(rho)\n",
    "    \n",
    "    # Sum the negative eigenvalues of the partial transpose of rho\n",
    "    eigenvals, eigenvecs = np.linalg.eig(rho_trans)\n",
    "    eigenvals[eigenvals>0] = 0\n",
    "    sum_neg_eigenvals = np.abs(np.sum(eigenvals))\n",
    "    return 2 * sum_neg_eigenvals + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f441c1db",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(problem_seed)\n",
    "rho_ansatz = General(sys_size, ref_size, 2)\n",
    "rho_prob = QCBM(sys_size, ref_size, 2)\n",
    "\n",
    "rho_param = np.random.normal(size=rho_ansatz.get_parameter_num()) % (2 * np.pi)\n",
    "rho_prob_param = np.random.normal(size=rho_prob.get_parameter_num()) % (2 * np.pi)\n",
    "\n",
    "rho_ansatz.set_params(rho_param)\n",
    "rho_prob.set_params(rho_prob_param)\n",
    "\n",
    "rho = CCA(rho_prob, rho_ansatz)\n",
    "expected = negativity(rho.get_dm(None))\n",
    "print(f\"Exact value: {expected}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "12081063",
   "metadata": {},
   "outputs": [],
   "source": [
    "def int_to_pauli_string(x):\n",
    "    return (\"\" if x < 4 else int_to_pauli_string(x//4)) + 'IXYZ'[x % 4]\n",
    "\n",
    "x = list(range(4**sys_size))\n",
    "pauli_strings = []\n",
    "for i in range(4**sys_size):\n",
    "    string = int_to_pauli_string(x[i])\n",
    "    string = (sys_size-len(string))*'I' + string\n",
    "    pauli_strings.append(string)\n",
    "    \n",
    "expectation_unitary_dict = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in pauli_strings}\n",
    "swap_test_unitary = get_swap_unitary(sys_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ce5537a2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_exp(pauli_string, ansatz, qcbm_shots, shots):\n",
    "    return get_exp_helper(expectation_unitary_dict, pauli_string, ansatz, qcbm_shots, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "21a36630",
   "metadata": {},
   "outputs": [],
   "source": [
    "# customized SPSA optimizer\n",
    "def get_gradient(params, fun):\n",
    "    delta = 1 - 2 * np.random.binomial(1, 0.5, size=len(params))\n",
    "    plus = fun(params + perturbation * delta)\n",
    "    minus = fun(params - perturbation * delta)\n",
    "    grad = (plus - minus) / (2 * perturbation * delta)\n",
    "\n",
    "    norm = np.linalg.norm(grad)\n",
    "    if norm > 1:\n",
    "        grad = grad/norm\n",
    "    \n",
    "    return grad\n",
    "\n",
    "def gradient_descent(fun, x0, jac, maxiter, callback = None):\n",
    "    x = x0\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        iteration = i + 1\n",
    "        \n",
    "        x -= lr * jac(x, fun)\n",
    "        \n",
    "        if callback != None:\n",
    "            callback(x, iteration)\n",
    "    return x\n",
    "\n",
    "def adam(fun, x0, jac, maxiter, beta1 = .9, beta2 = .99, callback = None):\n",
    "    x = x0\n",
    "    m = np.zeros(len(x))\n",
    "    v = np.zeros(len(x))\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        derivative = jac(x0, fun)\n",
    "        \n",
    "        m = beta1 * m + (1 - beta1) * derivative\n",
    "        v = beta2 * v + (1 - beta2) * derivative * derivative\n",
    "        lr_eff = lr * np.sqrt(1 - beta2**(i+1)) / (1 - beta1**(i+1))\n",
    "        x -= lr_eff * m / np.sqrt(v)\n",
    "    \n",
    "        if callback != None:\n",
    "            callback(x, i+1)\n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0bf261c8",
   "metadata": {},
   "source": [
    "# Dual Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4e62829b",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 2**sys_size\n",
    "def get_params_dual(params):\n",
    "    \"\"\"\n",
    "    [α, β, λ, μ, σ, τ]\n",
    "    \"\"\"\n",
    "    alpha = np.array(params[:full_size])\n",
    "    beta = np.array(params[full_size:2 * full_size])\n",
    "    lmbda = (params[2 * full_size]) ** 2\n",
    "    mu = (params[2 * full_size + 1]) ** 2\n",
    "    current_index = 2 * full_size + 2\n",
    "    param_num = tau.get_parameter_num()\n",
    "    tau_params = params[current_index:current_index + param_num]\n",
    "    sigma_params = params[current_index + param_num:current_index + 2 * param_num]\n",
    "    return alpha, beta, lmbda, mu, tau_params, sigma_params\n",
    "\n",
    "def dual_cost_function_full(params):\n",
    "    alpha, beta, lmbda, mu, tau_params, sigma_params = get_params_dual(params)\n",
    "    tau.set_params(tau_params)\n",
    "    sigma.set_params(sigma_params)\n",
    "    \n",
    "    n = sys_size\n",
    "    \n",
    "    # Objective: Tr[K_AB + L_AB]\n",
    "    obj = N * (alpha[0] + beta[0])\n",
    "    \n",
    "    # Penalty 1: ||T_B(K_AB - L_AB) - rho_AB||^2\n",
    "    p1a = N * (np.sum(alpha ** 2) + np.sum(beta ** 2))\n",
    "    p1b = get_purity(rho, qcbm_shots)\n",
    "    \n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i],rho, qcbm_shots, num_shots)\n",
    "        if pauli_strings[i][1] == 'Y':\n",
    "            tr_vec[i] = -tr\n",
    "        else:\n",
    "            tr_vec[i] = tr\n",
    "        \n",
    "    p1c = -2 * np.dot(alpha-beta,tr_vec)\n",
    "    p1d = -2 * N * np.dot(alpha,beta)\n",
    "    p1 = p1a + p1b + p1c + p1d\n",
    "    \n",
    "    # Penalty 2: ||K_AB - lmbda*sigma_AB||^2\n",
    "    p2a = N * np.sum(alpha ** 2)\n",
    "\n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i],sigma, qcbm_shots, num_shots)\n",
    "        tr_vec[i] = tr\n",
    "        \n",
    "    p2b = -2 * lmbda * np.dot(alpha,tr_vec)\n",
    "    p2c = (lmbda ** 2) * get_purity(sigma, qcbm_shots)\n",
    "    p2 = p2a + p2b + p2c\n",
    "    \n",
    "    \n",
    "    # Penalty 3: Tr[||L_AB - mu*tau_AB||^2]\n",
    "    \n",
    "    p3a = N * np.sum(beta ** 2)\n",
    "    \n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i],tau, qcbm_shots, num_shots)\n",
    "        tr_vec[i] = tr\n",
    "        \n",
    "    p3b = -2 * mu * np.dot(beta,tr_vec)\n",
    "    p3c = (mu ** 2) * get_purity(tau, qcbm_shots)\n",
    "    p3 = p3a + p3b + p3c\n",
    "    \n",
    "    penalty = p1 + p2 + p3\n",
    "    \n",
    "    # Put all of it together\n",
    "    cost = obj + c * penalty\n",
    "   \n",
    "    return cost, obj, penalty\n",
    "\n",
    "def dual_cost_function(params):\n",
    "    cost, obj, penalty = dual_cost_function_full(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "990c590c",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def dual_callback(x, iteration):\n",
    "    global c\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = dual_cost_function_full(x)\n",
    "\n",
    "    dual_iterations.append(iteration)\n",
    "    dual_loss.append(fx)\n",
    "    dual_penals.append(penal)\n",
    "    dual_objectives.append(obj)\n",
    "\n",
    "    \n",
    "    if (iteration%print_every==0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 5:\n",
    "            m,_ = np.polyfit(dual_iterations[-500:], dual_loss[-500:], 1)\n",
    "            if m > 0:\n",
    "                lr = max(lr/2,lr_min)\n",
    "                lr_wait = 0\n",
    "        \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cac337ea",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "qcbm_shots = 1e12\n",
    "\n",
    "max_iter = 100 * 1000\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-2\n",
    "perturbation = 1e-4\n",
    "\n",
    "dual_num_layers = 3\n",
    "dual_qcbm_layers = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "97a32d2d",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 10\n",
    "\n",
    "iterations_dual_outer = []\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "\n",
    "record = 0\n",
    "for i in range(num_train):\n",
    "    lr = lr_max\n",
    "    c = 100\n",
    "    lr_wait = 0\n",
    "    \n",
    "    alpha0 = np.zeros(4**sys_size)\n",
    "    beta0 = np.zeros(4**sys_size)\n",
    "    lmbda0 = 1.\n",
    "    mu0 = 1.\n",
    "    \n",
    "    np.random.seed(i)\n",
    "    tau = create_cca(\"general\", sys_size, ref_size, dual_num_layers, dual_qcbm_layers)\n",
    "    sigma = create_cca(\"general\", sys_size, ref_size, dual_num_layers, dual_qcbm_layers)\n",
    "\n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*alpha0, *beta0, np.sqrt(lmbda0), np.sqrt(mu0), *tau.get_params(), *sigma.get_params()]\n",
    "    init_cost, init_obj, init_penal = dual_cost_function_full(init_params)\n",
    "    \n",
    "    dual_loss = [init_cost]\n",
    "    dual_penals = [init_penal]\n",
    "    dual_objectives = [init_obj]\n",
    "    dual_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(dual_cost_function, init_params, get_gradient, max_iter, callback=dual_callback)\n",
    "    \n",
    "    costs_dual_outer.append(dual_loss)\n",
    "    objs_dual_outer.append(dual_objectives)\n",
    "    penalties_dual_outer.append(dual_penals)\n",
    "    iterations_dual_outer.append(dual_iterations)\n",
    "    \n",
    "    if abs(dual_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Negativity_CCA_dual_data/seed{problem_seed}\"\n",
    "        problem_name = \"Neg\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(dual_loss, dual_penals, dual_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(\"Number of successful trails: \", record)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3b700798",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "740e42f2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_params_primal(params):\n",
    "    \"\"\"\n",
    "    [α, λ, μ, τ, σ]\n",
    "    \"\"\"\n",
    "    alpha = params[:full_size]\n",
    "    lmbda = (params[full_size])**2\n",
    "    mu = (params[full_size + 1])**2\n",
    "    param_start = full_size + 2\n",
    "    param_num = tau.get_parameter_num()\n",
    "    tau_params = params[param_start:param_start + param_num]\n",
    "    sigma_params = params[param_start + param_num:param_start + 2 * param_num]\n",
    "    return alpha, lmbda, mu, tau_params, sigma_params\n",
    "\n",
    "def primal_cost_function_full(params):\n",
    "    alpha, lmbda, mu, tau_params, sigma_params = get_params_primal(params)\n",
    "    \n",
    "    tau.set_params(tau_params)\n",
    "    sigma.set_params(sigma_params)\n",
    "    \n",
    "    n = sys_size\n",
    "    \n",
    "    # Term 1: Tr[T_B(H_AB) rho_AB]\n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i],rho, qcbm_shots, num_shots)\n",
    "        if pauli_strings[i][1] == 'Y':\n",
    "            tr_vec[i] = -tr\n",
    "        else:\n",
    "            tr_vec[i] = tr\n",
    "        \n",
    "    t1 = np.dot(alpha,tr_vec)\n",
    "    \n",
    "    # Term 3: Tr[H_AB^2]\n",
    "    t3 = N * np.sum(np.square(alpha))\n",
    "    \n",
    "    # Term 4: Tr[H_AB sigma_AB]\n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i],sigma, qcbm_shots, num_shots)\n",
    "        tr_vec[i] = tr\n",
    "        \n",
    "    t4 = np.dot(alpha,tr_vec)\n",
    "    \n",
    "    # Term 5: Tr[H_AB tau_AB]\n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i],tau, qcbm_shots, num_shots)\n",
    "        tr_vec[i] = tr\n",
    "        \n",
    "    t5 = np.dot(alpha,tr_vec)\n",
    "    \n",
    "    # Term 6: Tr[sigma_AB^2]\n",
    "    t6 = get_purity(sigma, qcbm_shots)\n",
    "    \n",
    "    # Term 7: Tr[tau_AB^2]\n",
    "    t7 = get_purity(tau, qcbm_shots)\n",
    "    \n",
    "    # Term 8: Tr[I_AB]\n",
    "    t8 = N\n",
    "    \n",
    "\n",
    "    # Put all of it together\n",
    "    obj = t1\n",
    "    \n",
    "    penalty = 2 * (t8 + t3 - lmbda - mu + lmbda * t4 - mu * t5) + (lmbda ** 2) * t6 + (mu ** 2) * t7\n",
    "    cost = obj - c * penalty\n",
    "   \n",
    "    return cost, obj, penalty\n",
    "\n",
    "def primal_cost_function(params):\n",
    "    cost, obj, penalty = primal_cost_function_full(params)\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6652c53e",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def primal_callback(x, iteration):\n",
    "    global c\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = primal_cost_function_full(x)\n",
    "\n",
    "    primal_iterations.append(iteration)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objectives.append(obj)\n",
    "\n",
    "    \n",
    "    if (iteration%print_every==0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 5:\n",
    "            m,_ = np.polyfit(primal_iterations[-500:], primal_loss[-500:], 1)\n",
    "            if m < 0:\n",
    "                lr = max(lr/2,lr_min)\n",
    "                lr_wait = 0\n",
    "        \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e38df375",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "qcbm_shots = 1e12\n",
    "\n",
    "max_iter = 100 * 1000\n",
    "c = 10\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-2\n",
    "perturbation = 1e-4\n",
    "\n",
    "primal_num_layers = 2\n",
    "primal_qcbm_layers = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b21f385d",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 3\n",
    "\n",
    "iterations_primal_outer = []\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "\n",
    "record = 0\n",
    "for i in range(num_train):\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    \n",
    "    alpha0 = np.zeros(4**sys_size)\n",
    "    lmbda0 = 1.\n",
    "    mu0 = 1.\n",
    "    \n",
    "    np.random.seed(i)\n",
    "    tau = create_cca(\"general\", sys_size, ref_size, primal_num_layers, primal_qcbm_layers)\n",
    "    sigma = create_cca(\"general\", sys_size, ref_size, primal_num_layers, primal_qcbm_layers)\n",
    "\n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*alpha0, np.sqrt(lmbda0), np.sqrt(mu0), *tau.get_params(), *sigma.get_params()]\n",
    "    init_cost, init_obj, init_penal = primal_cost_function_full(init_params)\n",
    "    \n",
    "    primal_loss = [init_cost]\n",
    "    primal_penals = [init_penal]\n",
    "    primal_objectives = [init_obj]\n",
    "    primal_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(primal_cost_function, init_params, get_gradient, max_iter, callback=primal_callback)\n",
    "    \n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    objs_primal_outer.append(primal_objectives)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "    iterations_primal_outer.append(primal_iterations)\n",
    "    \n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Negativity_CCA_primal_data/seed{problem_seed}\"\n",
    "        problem_name = \"Neg\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(\"Number of successful trails: \", record)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "195cdd14",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "430457ef",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b4eb9110",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 500\n",
    "window_size_dual = 500\n",
    "\n",
    "iterations_primal = np.arange(window_size_primal, len(iterations_primal_outer[0])+1)\n",
    "iterations_dual = np.arange(window_size_dual, len(iterations_dual_outer[0])+1)\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47eb5232",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "max_iter_num = max(len(iterations_primal_outer[0]), len(iterations_dual_outer[0]))\n",
    "\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "expected_line = np.zeros(max_iter_num) + expected\n",
    "plt.plot(iterations_primal, costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(iterations_dual, costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(max_iter_num), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(iterations_primal, costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(iterations_dual, costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "# plt.ylim(-8, 3)\n",
    "plt.xlim(0, max_iter_num)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "322914b5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "926927b1",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Entanglement_Negativity_Purification.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c8499786",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from PurificationUtil import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d72f7a06",
   "metadata": {},
   "outputs": [],
   "source": [
    "# implementation of the slack variable method\n",
    "# quantum circuit settings\n",
    "\n",
    "# these values will be used as global variables later in different functions\n",
    "A_size = 1 # size of the A subsystem input state (2 means 2 qubit)\n",
    "B_size = 1 # size of the B subsystem input state (2 means 2 qubit)\n",
    "sys_size = A_size + B_size\n",
    "ref_size = 2 # size of the reference state (for purification)\n",
    "\n",
    "full_size = 4 ** sys_size # All possible paulis\n",
    "problem_seed = 123\n",
    "num_layers = 3\n",
    "num_coefs = 16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "047cfc17",
   "metadata": {},
   "outputs": [],
   "source": [
    "def partial_transpose(rho):\n",
    "    \"\"\"\n",
    "    Returns the partial transpose of rho (bipartite) with respect to the second subsystem.\n",
    "\n",
    "    param rho: square density matrix describing bipartite state\n",
    "    return: square desity matrix describing partially transposed bipartite state\n",
    "    \"\"\"\n",
    "    dim1, dim2 = rho.shape\n",
    "    dimA = int(np.sqrt(dim1))\n",
    "    \n",
    "    # Split rows\n",
    "    split1 = np.split(rho,(np.arange(dimA-1)+1)*dimA, axis=0)\n",
    "    \n",
    "    # Split columns\n",
    "    split2 = []\n",
    "    for sec in split1:\n",
    "        split2.extend(np.split(sec,(np.arange(dimA-1)+1)*dimA, axis=1))\n",
    "    \n",
    "    # Transpose subsystem B\n",
    "    split2_trans = []\n",
    "    for sec in split2:\n",
    "        split2_trans.append(sec.T)\n",
    "    \n",
    "    # Concatinate back together\n",
    "    rho_trans = []\n",
    "    for i in range(dimA):\n",
    "        for k in range(dimA):\n",
    "            row = []\n",
    "            for j in range(dimA):\n",
    "                row.extend(split2_trans[i*dimA+j][k])\n",
    "            rho_trans.append(row)\n",
    "    \n",
    "    return(rho_trans)\n",
    "\n",
    "def negativity(rho):\n",
    "    \"\"\"\n",
    "    Returns the entanglement negativity of rho.\n",
    "\n",
    "    param rho: square density matrix describing bipartite state\n",
    "    return: floating point number between 0 and .5\n",
    "    \"\"\"\n",
    "    # Perform the partial transpose of rho\n",
    "    rho_trans = partial_transpose(rho)\n",
    "    \n",
    "    # Sum the negative eigenvalues of the partial transpose of rho\n",
    "    eigenvals, eigenvecs = np.linalg.eig(rho_trans)\n",
    "    eigenvals[eigenvals>0] = 0\n",
    "    sum_neg_eigenvals = np.abs(np.sum(eigenvals))\n",
    "    return 2 * sum_neg_eigenvals + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d5d29f28",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(problem_seed)\n",
    "rho = General(sys_size, sys_size, 2)\n",
    "rho_param = np.random.random(rho.get_parameter_num())\n",
    "rho.set_params(rho_param)\n",
    "rho_dm = rho.get_density_matrix()\n",
    "expected = negativity(rho_dm)\n",
    "print(f\"Exact negativity is {expected}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2d2f4a86",
   "metadata": {},
   "outputs": [],
   "source": [
    "def int_to_pauli_string(x):\n",
    "    return (\"\" if x < 4 else int_to_pauli_string(x//4)) + 'IXYZ'[x % 4]\n",
    "\n",
    "x = list(range(4**sys_size))\n",
    "pauli_strings = []\n",
    "for i in range(4**sys_size):\n",
    "    string = int_to_pauli_string(x[i])\n",
    "    string = (sys_size-len(string))*'I' + string\n",
    "    pauli_strings.append(string)\n",
    "    \n",
    "expectation_unitary_dict = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in pauli_strings}\n",
    "swap_test_unitary = get_swap_unitary(sys_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "207e4378",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace(ansatz1, ansatz2, shots):\n",
    "    return get_trace_helper(swap_test_unitary, ansatz1, ansatz2, shots)\n",
    "\n",
    "def get_exp(pauli_string, ansatz, shots):\n",
    "    return get_exp_helper(expectation_unitary_dict, pauli_string, ansatz, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6b5ccd8c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# customized SPSA optimizer\n",
    "def get_gradient(params, fun):\n",
    "    delta = 1 - 2 * np.random.binomial(1, 0.5, size=len(params))\n",
    "    plus = fun(params + perturbation * delta)\n",
    "    minus = fun(params - perturbation * delta)\n",
    "    grad = (plus - minus) / (2 * perturbation * delta)\n",
    "\n",
    "    norm = np.linalg.norm(grad)\n",
    "    if norm > 1:\n",
    "        grad = grad/norm\n",
    "    \n",
    "    return grad\n",
    "\n",
    "def gradient_descent(fun, x0, jac, maxiter, callback = None):\n",
    "    x = x0\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        iteration = i + 1\n",
    "        \n",
    "        x -= lr * jac(x, fun)\n",
    "        \n",
    "        if callback != None:\n",
    "            callback(x, iteration)\n",
    "    return x\n",
    "\n",
    "def adam(fun, x0, jac, maxiter, beta1 = .9, beta2 = .99, callback = None):\n",
    "    x = x0\n",
    "    m = np.zeros(len(x))\n",
    "    v = np.zeros(len(x))\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        derivative = jac(x0, fun)\n",
    "        \n",
    "        m = beta1 * m + (1 - beta1) * derivative\n",
    "        v = beta2 * v + (1 - beta2) * derivative * derivative\n",
    "        lr_eff = lr * np.sqrt(1 - beta2**(i+1)) / (1 - beta1**(i+1))\n",
    "        x -= lr_eff * m / np.sqrt(v)\n",
    "    \n",
    "        if callback != None:\n",
    "            callback(x, i+1)\n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cba27db1",
   "metadata": {},
   "source": [
    "# Dual optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fe5b6ba7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_params_dual(params):\n",
    "    alpha = np.array(params[:full_size])\n",
    "    beta = np.array(params[full_size:2 * full_size])\n",
    "    lmbda = (params[2 * full_size])**2\n",
    "    mu = (params[2 * full_size + 1])**2\n",
    "    current_index = 2 * full_size + 2\n",
    "    param_num = tau.get_parameter_num()\n",
    "    tau_params = params[current_index:current_index + param_num]\n",
    "    sigma_params = params[current_index + param_num:current_index + 2 * param_num]\n",
    "    return alpha, beta, lmbda, mu, tau_params, sigma_params"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "38a742d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 2**sys_size\n",
    "def dual_cost_function_full(params):\n",
    "    alpha, beta, lmbda, mu, tau_params, sigma_params = get_params_dual(params)\n",
    "    tau.set_params(tau_params)\n",
    "    sigma.set_params(sigma_params)\n",
    "    \n",
    "    # Objective: Tr[K_AB + L_AB]\n",
    "    obj = N * (alpha[0] + beta[0])\n",
    "    \n",
    "    # Penalty 1: ||T_B(K_AB - L_AB) - rho_AB||^2\n",
    "    p1a = N * (np.sum(alpha ** 2) + np.sum(beta ** 2))\n",
    "    p1b = get_trace(rho, rho, num_shots)\n",
    "    \n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i],rho, num_shots)\n",
    "        if pauli_strings[i][1] == 'Y':\n",
    "            tr_vec[i] = -tr\n",
    "        else:\n",
    "            tr_vec[i] = tr\n",
    "        \n",
    "    p1c = -2 * np.dot(alpha - beta,tr_vec)\n",
    "    p1d = -2 * N * np.dot(alpha,beta)\n",
    "    p1 = p1a + p1b + p1c + p1d\n",
    "    \n",
    "    # Penalty 2: ||K_AB - lmbda*sigma_AB||^2\n",
    "    p2a = N * np.sum(alpha ** 2)\n",
    "\n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i], sigma, num_shots)\n",
    "        tr_vec[i] = tr\n",
    "        \n",
    "    p2b = -2 * lmbda * np.dot(alpha,tr_vec)\n",
    "    p2c = (lmbda ** 2) * get_trace(sigma, sigma, num_shots)\n",
    "    p2 = p2a + p2b + p2c\n",
    "    \n",
    "    \n",
    "    # Penalty 3: Tr[||L_AB - mu*tau_AB||^2]\n",
    "    \n",
    "    p3a = N * np.sum(beta ** 2)\n",
    "    \n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i], tau, num_shots)\n",
    "        tr_vec[i] = tr\n",
    "        \n",
    "    p3b = -2 * mu * np.dot(beta, tr_vec)\n",
    "    p3c = (mu ** 2) * get_trace(tau, tau, num_shots)\n",
    "    p3 = p3a + p3b + p3c\n",
    "    \n",
    "    penalty = p1 + p2 + p3\n",
    "    \n",
    "    # Put all of it together\n",
    "    cost = obj + c * penalty\n",
    "   \n",
    "    return cost, obj, penalty\n",
    "\n",
    "def dual_cost_function(params):\n",
    "    cost, obj, penalty = dual_cost_function_full(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0260979f",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def dual_callback(x, iteration):\n",
    "    global c\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = dual_cost_function_full(x)\n",
    "\n",
    "    dual_iterations.append(iteration)\n",
    "    dual_loss.append(fx)\n",
    "    dual_penals.append(penal)\n",
    "    dual_objectives.append(obj)\n",
    "\n",
    "    if (iteration % print_every==0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 5:\n",
    "            m,_ = np.polyfit(dual_iterations[-500:], dual_loss[-500:], 1)\n",
    "            if m > 0:\n",
    "                lr = max(lr/2,lr_min)\n",
    "                lr_wait = 0\n",
    "        \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d78ce6b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "max_iter = 80 * 1000\n",
    "\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-2\n",
    "perturbation = 1e-4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "32a6f091",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 10\n",
    "\n",
    "iterations_dual_outer = []\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "\n",
    "record = 0\n",
    "for i in range(num_train):\n",
    "    lr = lr_max\n",
    "    c = 100\n",
    "    lr_wait = 0\n",
    "    \n",
    "    alpha0 = np.zeros(4 ** sys_size)\n",
    "    beta0 = np.zeros(4 ** sys_size)\n",
    "    lmbda0 = 1.\n",
    "    mu0 = 1.\n",
    "    \n",
    "    np.random.seed(i)\n",
    "    tau = create_ansatz(\"general\", sys_size, ref_size, num_layers)\n",
    "    sigma = create_ansatz(\"general\", sys_size, ref_size, num_layers)\n",
    "\n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*alpha0, *beta0, np.sqrt(lmbda0), np.sqrt(mu0), *tau.params, *sigma.params]\n",
    "    init_cost, init_obj, init_penal = dual_cost_function_full(init_params)\n",
    "    \n",
    "    dual_loss = [init_cost]\n",
    "    dual_penals = [init_penal]\n",
    "    dual_objectives = [init_obj]\n",
    "    dual_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(dual_cost_function, init_params, get_gradient, max_iter, callback=dual_callback)\n",
    "    \n",
    "    costs_dual_outer.append(dual_loss)\n",
    "    objs_dual_outer.append(dual_objectives)\n",
    "    penalties_dual_outer.append(dual_penals)\n",
    "    iterations_dual_outer.append(dual_iterations)\n",
    "    \n",
    "    if abs(dual_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Negativity_Purification_dual_data/seed{problem_seed}\"\n",
    "        problem_name = \"Neg\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(dual_loss, dual_penals, dual_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(\"Number of successful trails: \", record)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "feace873",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7b50a7a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_params_primal(params):\n",
    "    \"\"\"\n",
    "    [α, λ, μ, τ, σ]\n",
    "    \"\"\"\n",
    "    alpha = params[:full_size]\n",
    "    lmbda = (params[full_size])**2\n",
    "    mu = (params[full_size + 1])**2\n",
    "    param_start = full_size + 2\n",
    "    param_num = tau.get_parameter_num()\n",
    "    tau_params = params[param_start:param_start + param_num]\n",
    "    sigma_params = params[param_start + param_num:param_start + 2 * param_num]\n",
    "    return alpha, lmbda, mu, tau_params, sigma_params"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "072e5e0d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def primal_cost_function_full(params):\n",
    "    alpha, lmbda, mu, tau_params, sigma_params = get_params_primal(params)\n",
    "    \n",
    "    tau.set_params(tau_params)\n",
    "    sigma.set_params(sigma_params)\n",
    "    \n",
    "    n = sys_size\n",
    "    \n",
    "    # Term 1: Tr[T_B(H_AB) rho_AB]\n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i],rho, num_shots)\n",
    "        if pauli_strings[i][1] == 'Y':\n",
    "            tr_vec[i] = -tr\n",
    "        else:\n",
    "            tr_vec[i] = tr\n",
    "        \n",
    "    t1 = np.dot(alpha,tr_vec)\n",
    "    \n",
    "    # Term 3: Tr[H_AB^2]\n",
    "    t3 = N * np.sum(np.square(alpha))\n",
    "    \n",
    "    # Term 4: Tr[H_AB sigma_AB]\n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i],sigma, num_shots)\n",
    "        tr_vec[i] = tr\n",
    "        \n",
    "    t4 = np.dot(alpha,tr_vec)\n",
    "    \n",
    "    # Term 5: Tr[H_AB tau_AB]\n",
    "    tr_vec = np.zeros(full_size)\n",
    "    for i in range(full_size):\n",
    "        tr = get_exp(pauli_strings[i],tau, num_shots)\n",
    "        tr_vec[i] = tr\n",
    "        \n",
    "    t5 = np.dot(alpha,tr_vec)\n",
    "    \n",
    "    # Term 6: Tr[sigma_AB^2]\n",
    "    t6 = get_trace(sigma, sigma, num_shots)\n",
    "    \n",
    "    # Term 7: Tr[tau_AB^2]\n",
    "    t7 = get_trace(tau, tau, num_shots)\n",
    "    \n",
    "    # Term 8: Tr[I_AB]\n",
    "    t8 = N\n",
    "    \n",
    "    # Put all of it together\n",
    "    obj = t1\n",
    "    \n",
    "    penalty = 2 * (t8 + t3 - lmbda - mu + lmbda * t4 - mu * t5) + (lmbda ** 2) * t6 + (mu ** 2) * t7\n",
    "    cost = obj - c * penalty\n",
    "   \n",
    "    return cost, obj, penalty\n",
    "\n",
    "def primal_cost_function(params):\n",
    "    cost, obj, penalty = primal_cost_function_full(params)\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3ff5bf9a",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def primal_callback(x, iteration):\n",
    "    global c\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = primal_cost_function_full(x)\n",
    "\n",
    "    primal_iterations.append(iteration)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objectives.append(obj)\n",
    "\n",
    "    if (iteration % print_every==0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 5:\n",
    "            m,_ = np.polyfit(primal_iterations[-500:], primal_loss[-500:], 1)\n",
    "            if m < 0:\n",
    "                lr = max(lr / 2,lr_min)\n",
    "                lr_wait = 0\n",
    "        \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "78defe02",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "\n",
    "max_iter = 80 * 1000\n",
    "c = 10\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-2\n",
    "perturbation = 1e-4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0045d595",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 10\n",
    "\n",
    "iterations_primal_outer = []\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "\n",
    "record = 0\n",
    "for i in range(num_train):\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    \n",
    "    alpha0 = np.zeros(4**sys_size)\n",
    "    lmbda0 = 1.\n",
    "    mu0 = 1.\n",
    "    \n",
    "    np.random.seed(i)\n",
    "    tau = create_ansatz(\"general\", sys_size, ref_size, num_layers)\n",
    "    sigma = create_ansatz(\"general\", sys_size, ref_size, num_layers)\n",
    "\n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*alpha0, np.sqrt(lmbda0), np.sqrt(mu0), *tau.params, *sigma.params]\n",
    "    init_cost, init_obj, init_penal = primal_cost_function_full(init_params)\n",
    "    \n",
    "    primal_loss = [init_cost]\n",
    "    primal_penals = [init_penal]\n",
    "    primal_objectives = [init_obj]\n",
    "    primal_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(primal_cost_function, init_params, get_gradient, max_iter, callback=primal_callback)\n",
    "    \n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    objs_primal_outer.append(primal_objectives)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "    iterations_primal_outer.append(primal_iterations)\n",
    "    \n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Negativity_Purification_primal_data/seed{problem_seed}\"\n",
    "        problem_name = \"Neg\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(\"Number of successful trails: \", record)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0f3820f4",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "14af700b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1b5c7ff9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 500\n",
    "window_size_dual = 500\n",
    "\n",
    "iterations_primal = np.arange(window_size_primal, len(iterations_primal_outer[0])+1)\n",
    "iterations_dual = np.arange(window_size_dual, len(iterations_dual_outer[0])+1)\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "88c496d0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "max_iter_num = max(len(iterations_primal_outer[0]), len(iterations_dual_outer[0]))\n",
    "\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "expected_line = np.zeros(max_iter_num) + expected\n",
    "plt.plot(iterations_primal, costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(iterations_dual, costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(max_iter_num), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(iterations_primal, costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(iterations_dual, costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "# plt.ylim(-8, 3)\n",
    "plt.xlim(0, max_iter_num)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "df016664",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/PurificationUtil.py <==
import numpy as np
from qulacs import QuantumState, QuantumCircuit, DensityMatrix
from qulacs.state import partial_trace
import qiskit
from qiskit import Aer
from AnsatzLacs import *

############################ functions to set up trainings ############################
def create_ansatz(ansatz_type, sys_size, ref_size, num_layers):
    """
    Creates an ansatz object specified by these parameters.
    ansatz_type: can only be "general" or "qcbm".
    """
    if ansatz_type == "general":
        ansatz = General(sys_size, ref_size, num_layers)
        ansatz_param = np.random.normal(size=ansatz.get_parameter_num()) % (2 * np.pi)
        ansatz.set_params(ansatz_param)
        return ansatz
    elif ansatz_type == "qcbm":
        ansatz = QCBM(sys_size, ref_size, num_layers)
        ansatz_param = np.random.normal(size=ansatz.get_parameter_num()) % (2 * np.pi)
        ansatz.set_params(ansatz_param)
        return ansatz
    else:
        print("Ansatz type does not exist. Created a General ansatz instead")
        return create_ansatz("general", sys_size, ref_size, num_layers)
    
def get_parameter_number(ansatz_type, sys_size, ref_size, num_layers):
    """
    Calculate the number of parameters needed for an ansatz specified by these parameters.
    ansatz_type: can only be "general" or "qcbm".
    """
    if ansatz_type == "general":
        return 6 * (sys_size + ref_size) * num_layers
    elif ansatz_type == "qcbm":
        return num_layers * (3 * (sys_size + ref_size) - 1)
    
def get_lr(lr_max, lr_min, dec_interval, total_iters):
    """
    returns a list of length = total_iters. Contains learning rates for each iteration.
    Max and min value are given by lr_max, lr_min. Each "dec_interval" iterations decrease the 
    current learning rate by half
    """
    factors = np.float_power(2, - (np.arange(total_iters) // dec_interval))
    lrs = lr_max * factors
    return np.maximum(lrs, lr_min)
    
############################# helper functions for later ##############################
    
def get_swap_unitary(sys_size):
    """
    Returns the unitary matrix that's equivalent to performing a descructive swap test
    """
    backend = Aer.get_backend('unitary_simulator')
    circ = qiskit.QuantumCircuit(sys_size*2)
    for i in range(sys_size):
        circ.cx(i, i + sys_size)
        circ.h(i)
    job = qiskit.execute(circ.reverse_bits(), backend)
    result = job.result()
    swap_test_unitary = result.get_unitary(circ.reverse_bits(), decimals=5)
    return swap_test_unitary.to_matrix()

def calculate_trace(probabilities, sys_size, shots):
    """
    Calculates Tr[AB] given the distribution after performing descructive swap test and the system size. 
    The accuracy of the results depends on the number of shots we put in
    """
    prob_dict = {format(key, "b").zfill(sys_size*2): probabilities[key] for key in range(2**(sys_size*2))}
    
    rng = np.random.default_rng()
    counts = rng.multinomial(shots, np.fromiter(prob_dict.values(), dtype=float))
    prob_dict_shots = {key: count / shots for key, count in zip(prob_dict.keys(), counts) if count > 0}
    summ = 0
    for key in prob_dict_shots:
        bitand = ''.join(map(min, key[0:sys_size], key[sys_size:2*sys_size]))
        flag = bitand.count('1')%2
        if (flag == 1):
            summ += prob_dict_shots[key]
    
    return 2*(1-summ)-1

############################ functions to perform destructive swap tests to get traces ############################
def get_trace_helper(swap_test_unitary, ansatz1, ansatz2, shots):
    '''
    Performs a descructive swap test (bell measurement) and expectation value calculation to produce the
    trace of the inner product of the state described by params1 and the state described by params2.
    
    To evaluate Tr[AB], ansatz1 should prepare state A and ansatz2 should prepare state B
    
    param swap_test_unitary: the unitary represents gates needed to perform the destructive swap test
    param shots: the number of shots executed on the quantum circuit over which to average
    return: floating point value for the trace
    '''
    assert swap_test_unitary.shape[0] == 2**(2*ansatz1.sys_size), "Size of swap test unitary does not match system size"
    current_size = ansatz1.sys_size
    if shots is None:
        state1 = ansatz1.get_density_matrix()
        state2 = ansatz2.get_density_matrix()
        return np.real(np.trace(state1 @ state2))
    
    else:
        state1 = ansatz1.get_density_matrix()
        state2 = ansatz2.get_density_matrix()

        total_state = np.kron(state1,state2)
        density_matrix = swap_test_unitary @ total_state @ np.conjugate(swap_test_unitary).T

        probabilities = np.real(density_matrix.diagonal())
        return calculate_trace(probabilities, current_size, shots)
    
    
############################ helper functions to get expected value given pauli strings ############################
def get_pauli_val(pauli_string):
    sys_size = len(pauli_string)
    x = [(format(i, "b").zfill(sys_size)) for i in range(2**(sys_size))]
    y = np.zeros(2**sys_size)
    for j in range(2**sys_size):
        elem = x[j]
        acc = 1
        for i in range(sys_size):
            bit = elem[i]
            if pauli_string[i] == 'I':
                acc *= 1
            else:
                acc *= -1*(2* int(bit) - 1)
        y[j] = acc
    return(y)

def get_pauli(pauli_char):
    """
    returns the corresponding matrix from the pauli string
    """
    if pauli_char == 'I':
        return np.array([[1,0],[0,1]],dtype = np.cdouble)
    elif pauli_char == 'X':
        return np.array([[0,1],[1,0]],dtype = np.cdouble)
    elif pauli_char == 'Y':
        return np.array([[0,-1j],[1j,0]],dtype = np.cdouble)
    elif pauli_char == 'Z':
        return np.array([[1,0],[0,-1]],dtype = np.cdouble)

def get_pauli_prod(pauli_string):
    pauli = np.ones((1,1))
    for char in pauli_string[::-1]:
        pauli = np.kron(get_pauli(char),pauli)
    return pauli

def get_expectation_unitary(pauli_string):
    """
    Get the needed unitary to perform correct change of basis
    according to the pauli string
    """
    backend = Aer.get_backend('unitary_simulator')
    sys_size = len(pauli_string)
    circ = qiskit.QuantumCircuit(sys_size)
    for i in range(sys_size):
        if pauli_string[i] == 'X':
            circ.h(i)
        elif pauli_string[i] == 'Y':
            circ.sdg(i)
            circ.h(i)
    job = qiskit.execute(circ.reverse_bits(), backend)
    result = job.result()
    expectation_unitary = result.get_unitary(circ.reverse_bits(), decimals=5)
    expectation_unitary = expectation_unitary.to_matrix()
    return expectation_unitary

def get_exp_helper(expectation_unitary_dict, pauli_string, ansatz, shots):
    '''
    Performs a descructive swap test (bell measurement) and expectation value calculation to produce the
    trace of the inner product of the state described by ansatz and given unitary created according to the pauli string.
    
    param pauli_string: string describing the Pauli observables to measure (i.e. 'II', 'XZ', 'YI', etc.)
    return: floating point value for the expectation value
    '''
    state = ansatz.get_density_matrix()
    
    if shots is None:
        A = get_pauli_prod(pauli_string)
        return np.real(np.trace(A @ state))

    else:
        expectation_unitary = expectation_unitary_dict[pauli_string]
        density_matrix = expectation_unitary @ state @ np.conjugate(expectation_unitary).T

        probabilities = np.real(density_matrix.diagonal())
        rng = np.random.default_rng()
        counts = rng.multinomial(shots, np.fromiter(probabilities, dtype=float))
        probabilities_shots = counts/shots

        return np.dot(probabilities_shots,get_pauli_val(pauli_string))

==> anc/Root_Fidelity_CCA.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dce2b04f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "from scipy.linalg import sqrtm\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from CCAUtil import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f7bcac2",
   "metadata": {},
   "outputs": [],
   "source": [
    "sys_size = 2 # size of the input state (2 means 2 qubit)\n",
    "ref_size = 0\n",
    "xi_size = sys_size + 1\n",
    "\n",
    "problem_seed = 1\n",
    "swap_test_unitary = get_swap_unitary(sys_size)\n",
    "swap_test_unitary_xi = get_swap_unitary(xi_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "04275e65",
   "metadata": {},
   "outputs": [],
   "source": [
    "# define rho and sigma\n",
    "np.random.seed(problem_seed)\n",
    "\n",
    "rho_ansatz = General(sys_size, ref_size, 2)\n",
    "sigma_ansatz = General(sys_size, ref_size, 2)\n",
    "rho_prob = QCBM(sys_size, ref_size, 2)\n",
    "sigma_prob = QCBM(sys_size, ref_size, 2)\n",
    "\n",
    "rho_param = np.random.normal(size=rho_ansatz.get_parameter_num()) % (2 * np.pi)\n",
    "sigma_param = np.random.normal(size=sigma_ansatz.get_parameter_num()) % (2 * np.pi)\n",
    "rho_prob_param = np.random.normal(size=rho_prob.get_parameter_num()) % (2 * np.pi)\n",
    "sigma_prob_param = np.random.normal(size=sigma_prob.get_parameter_num()) % (2 * np.pi)\n",
    "\n",
    "rho_ansatz.set_params(rho_param)\n",
    "sigma_ansatz.set_params(sigma_param)\n",
    "rho_prob.set_params(rho_prob_param)\n",
    "sigma_prob.set_params(sigma_prob_param)\n",
    "\n",
    "rho = CCA(rho_prob, rho_ansatz)\n",
    "sigma = CCA(sigma_prob, sigma_ansatz)\n",
    "rho_dm = rho.get_dm(None)\n",
    "sigma_dm = sigma.get_dm(None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "158d3364",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_root_fidelity(p, q):\n",
    "    \"\"\"\n",
    "    returns \\sqrt{F(p, q)}\n",
    "    \"\"\"\n",
    "    sqrt_p = sqrtm(p)\n",
    "    sqrt_q = sqrtm(q)\n",
    "    X = sqrt_p @ sqrt_q\n",
    "    X_dag = np.conjugate(X).T\n",
    "    return np.real(np.sqrt(np.power(np.trace(sqrtm(X_dag @ X)), 2)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0fafd45f",
   "metadata": {},
   "outputs": [],
   "source": [
    "expected = get_root_fidelity(rho_dm, sigma_dm)\n",
    "print(\"Exact root fidelity:\", expected)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f10958a0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# If want to check with cvxpy\n",
    "n = 2**sys_size\n",
    "Y = cp.Variable(rho_dm.shape, hermitian=True)\n",
    "Z = cp.Variable(rho_dm.shape, hermitian=True)\n",
    "V = cp.Variable((2*n, 2*n))\n",
    "V = cp.bmat([[Y, np.eye(n)], [np.eye(n), Z]])\n",
    "\n",
    "constraints = [Y >> 0, Z >> 0, V >> 0]\n",
    "prob = cp.Problem(cp.Minimize(0.5*cp.real(cp.trace(Y @ rho_dm) + cp.trace(Z @ sigma_dm))),\n",
    "                  constraints)\n",
    "\n",
    "# Solve SDP\n",
    "prob.solve(verbose=False)\n",
    "# expected = prob.value\n",
    "print(\"Aprroximated root fidelity:\", prob.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2339fa22",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace(cca1, cca2, qcbm_shots, num_shots):\n",
    "    return get_trace_helper(swap_test_unitary, cca1, cca2, qcbm_shots, num_shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "06761790",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_gradient(params, fun):\n",
    "    delta = 1 - 2 * np.random.binomial(1, 0.5, size=len(params))\n",
    "    plus = fun(params + perturbation*delta)\n",
    "    minus = fun(params - perturbation*delta)\n",
    "    grad = (plus-minus)/(2*perturbation*delta)\n",
    "\n",
    "    norm = np.linalg.norm(grad)\n",
    "    if norm > 2:\n",
    "        grad = grad/norm\n",
    "    \n",
    "    return grad\n",
    "\n",
    "def gradient_descent(fun, x0, jac, maxiter, callback = None):\n",
    "    x = x0\n",
    "    for i in range(maxiter):\n",
    "        iteration = i + 1\n",
    "        \n",
    "        x -= lr * jac(x, fun)\n",
    "        \n",
    "        if callback != None:\n",
    "            callback(x, iteration)\n",
    "    return x\n",
    "\n",
    "def adam(fun, x0, jac, maxiter, beta1 = .9, beta2 = .9, callback = None):\n",
    "    x = x0\n",
    "    m = np.zeros(len(x))\n",
    "    v = np.zeros(len(x))\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        derivative = jac(x0, fun)\n",
    "        \n",
    "        m = beta1 * m + (1 - beta1) * derivative\n",
    "        v = beta2 * v + (1 - beta2) * derivative * derivative\n",
    "        lr_eff = lr * np.sqrt(1 - beta2**(i+1)) / (1 - beta1**(i+1))\n",
    "        x -= lr_eff * m / np.sqrt(v)\n",
    "    \n",
    "        if callback != None:\n",
    "            callback(x, i+1)\n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "528f6fed",
   "metadata": {},
   "source": [
    "# Dual Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dc3d6fe9",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace_xi(x, qcbm_shots, shots):\n",
    "    \"\"\"\n",
    "    Calculates term Tr[(|0><0|ω)ξ] and Tr[(|1><1|τ)ξ]\n",
    "    If x = True, calculates Tr[(|1><1|τ)ξ].\n",
    "    If x = False, calculates Tr[(|0><0|ω)ξ].\n",
    "    \"\"\"\n",
    "    if x:\n",
    "        app = np.array([[0, 0], [0, 1]])\n",
    "        ansatz = tau\n",
    "    else:\n",
    "        app = np.array([[1, 0], [0, 0]])\n",
    "        ansatz = omega\n",
    "        \n",
    "    if shots is None:\n",
    "        xi_dm = xi.get_dm(None)\n",
    "        a = ansatz.get_dm(None)\n",
    "        return np.trace(np.real(np.kron(app, a)@xi_dm))\n",
    "    \n",
    "    else: \n",
    "        xi_dm = xi.get_dm(qcbm_shots)\n",
    "        state2 = np.kron(app, ansatz.get_dm(qcbm_shots))\n",
    "\n",
    "        total_state = np.kron(xi_dm,state2)\n",
    "        density_matrix = swap_test_unitary_xi @ total_state @ np.conjugate(swap_test_unitary_xi).T\n",
    "\n",
    "        probabilities = np.real(density_matrix.diagonal())\n",
    "        return calculate_trace(probabilities, xi_size, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a83f8918",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace_pauli(qcbm_shots, shots):\n",
    "    '''\n",
    "    Calculates the term Tr[(σ_x \\otimes I)ξ]\n",
    "    '''\n",
    "    if shots is None:\n",
    "        xi_dm = xi.get_dm(None)\n",
    "        X = np.array([[0, 1], [1, 0]])\n",
    "        I = np.eye(2 ** (xi_size - 1))\n",
    "        return np.real(np.trace(np.kron(X, I) @ xi_dm))\n",
    "    \n",
    "    else:\n",
    "        xi_dm = xi.get_dm(qcbm_shots)\n",
    "        density_matrix = XI_unitary @ xi_dm @ np.conjugate(XI_unitary).T\n",
    "        probabilities = np.real(density_matrix.diagonal())\n",
    "\n",
    "        rng = np.random.default_rng()\n",
    "        counts = rng.multinomial(shots, np.fromiter(probabilities, dtype=float))\n",
    "        probabilities_shots = counts / shots\n",
    "\n",
    "        return np.dot(probabilities_shots,get_pauli_val(pauli))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c2bcf906",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 2 ** (sys_size + 1)\n",
    "\n",
    "def get_dual_params(params):\n",
    "    lmbda = params[-3]\n",
    "    mu = params[-2]\n",
    "    nu = params[-1]\n",
    "\n",
    "    omega_params = params[:dual_num_parameters]\n",
    "    tau_params = params[dual_num_parameters:2 * dual_num_parameters]\n",
    "    xi_params = params[2 * dual_num_parameters: 2 * dual_num_parameters + dual_num_parameters_xi]\n",
    "    \n",
    "    omega.set_params(omega_params)\n",
    "    tau.set_params(tau_params)\n",
    "    xi.set_params(xi_params)\n",
    "    return \n",
    "\n",
    "def dual_cost_function_full(params):\n",
    "    get_dual_params(params)\n",
    "    \n",
    "    # calculates the objective function\n",
    "    exp_omega_rho = get_trace(omega, rho, qcbm_shots, num_shots)\n",
    "    exp_tau_sigma = get_trace(tau, sigma, qcbm_shots, num_shots)\n",
    "    termA = lmbda * exp_omega_rho + mu * exp_tau_sigma\n",
    "    \n",
    "    exp_omega = get_purity(omega, qcbm_shots)\n",
    "    exp_tau = get_purity(tau, qcbm_shots)\n",
    "    exp_xi = get_purity(xi, qcbm_shots)\n",
    "    termB = lmbda**2 * exp_omega + mu**2 * exp_tau + N + nu**2 * exp_xi\n",
    "    \n",
    "    exp_omega_xi = get_trace_xi(False, qcbm_shots, num_shots)\n",
    "    exp_tau_xi = get_trace_xi(True, qcbm_shots, num_shots)\n",
    "    exp_pauli_xi = get_trace_pauli(qcbm_shots, num_shots)\n",
    "    termC = -2 * (lmbda * nu * exp_omega_xi + mu * nu * exp_tau_xi + nu * exp_pauli_xi)\n",
    "    \n",
    "    obj = termA / 2\n",
    "    penal = termB + termC\n",
    "    cost = obj + c * penal\n",
    "    return cost, obj, penal\n",
    "\n",
    "def dual_cost_function(params):\n",
    "    \"\"\"\n",
    "    cost function for updating both ansatzs\n",
    "    \"\"\"\n",
    "    cost, _, _ = dual_cost_function_full(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f206d752",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def dual_callback(x, iteration):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    \n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    global dual_loss\n",
    "    global dual_penals\n",
    "    global dual_ojectives\n",
    "    global dual_iterations\n",
    "    \n",
    "    fx, obj, penal = dual_cost_function_full(x)\n",
    "    dual_loss.append(fx)\n",
    "    dual_penals.append(penal)\n",
    "    dual_objectives.append(obj)\n",
    "    dual_iterations.append(iteration)\n",
    "        \n",
    "    if (iteration % print_every == 0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 5:\n",
    "            m, _ = np.polyfit(dual_iterations[-500:], dual_loss[-500:], 1)\n",
    "            if m > 0:\n",
    "                lr = max(lr/2,lr_min)\n",
    "                lr_wait = 0\n",
    "            else:\n",
    "                lr = min(lr*1.1,lr_max)\n",
    "        print(f\"Iteration: {iteration}\\tCost: {round(fx,4)}\\tObj: {round(obj, 4)}\\tPenalty: {round(penal, 4)}\\tc: {round(c, 4)}\\tlr: {round(lr, 4)}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "765b07de",
   "metadata": {},
   "outputs": [],
   "source": [
    "# General settings\n",
    "num_shots = None\n",
    "qcbm_shots = None\n",
    "\n",
    "max_iter = 200 * 1000\n",
    "perturbation = 1e-4\n",
    "c = 5\n",
    "\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-4\n",
    "\n",
    "dual_num_layers = 4\n",
    "dual_qcbm_layers = 3\n",
    "\n",
    "dual_num_params_u = get_parameter_number(\"general\", sys_size, ref_size, dual_num_layers)\n",
    "dual_num_params_qcbm = get_parameter_number(\"qcbm\", sys_size, ref_size, dual_qcbm_layers)\n",
    "dual_num_parameters = dual_num_params_u + dual_num_params_qcbm\n",
    "\n",
    "dual_num_params_u_xi = get_parameter_number(\"general\", xi_size, ref_size, dual_num_layers)\n",
    "dual_num_params_qcbm_xi = get_parameter_number(\"qcbm\", xi_size, ref_size, dual_qcbm_layers)\n",
    "dual_num_parameters_xi = dual_num_params_u_xi + dual_num_params_qcbm_xi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "07be51dd",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 3\n",
    "record = 0\n",
    "\n",
    "iterations_dual_outer = []\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "\n",
    "for i in range(num_train):\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    \n",
    "    lmbda = 1\n",
    "    mu = 1\n",
    "    nu = 1\n",
    "\n",
    "    omega = create_cca(\"general\", sys_size, ref_size, dual_num_layers, dual_qcbm_layers)\n",
    "    tau = create_cca(\"general\", sys_size, ref_size, dual_num_layers, dual_qcbm_layers)\n",
    "    xi = create_cca(\"general\", xi_size, ref_size, dual_num_layers, dual_qcbm_layers)\n",
    "    \n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*omega.get_params(), *tau.get_params(), *xi.get_params(), lmbda, mu, nu]\n",
    "    init_cost, init_obj, init_penal = dual_cost_function_full(init_params)\n",
    "    \n",
    "    dual_loss = [init_cost]\n",
    "    dual_penals = [init_penal]\n",
    "    dual_objectives = [init_obj]\n",
    "    dual_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(dual_cost_function, init_params, get_gradient, max_iter, callback=dual_callback)\n",
    "    \n",
    "    costs_dual_outer.append(dual_loss)\n",
    "    objs_dual_outer.append(dual_objectives)\n",
    "    penalties_dual_outer.append(dual_penals)\n",
    "    iterations_dual_outer.append(dual_iterations)\n",
    "    \n",
    "    \n",
    "    if abs(dual_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Fidelity_CCA_dual_data/seed{problem_seed}\"\n",
    "        problem_name = \"Fid\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(dual_loss, dual_penals, dual_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(\"Number of successful trails: \", record)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4d5d78c0",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "391334b9",
   "metadata": {},
   "outputs": [],
   "source": [
    "omega_size = sys_size + 1\n",
    "num_alpha = 16\n",
    "swap_test_unitary_omega = get_swap_unitary(omega_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "86e0546c",
   "metadata": {},
   "outputs": [],
   "source": [
    "rho_0 = np.kron(np.array([[1, 0], [0, 0]]), rho_dm)\n",
    "sigma_1 = np.kron(np.array([[0, 0], [0, 1]]), sigma_dm)\n",
    "\n",
    "def get_trace_omega(rho, qcbm_shots, shots):\n",
    "    \"\"\"\n",
    "    Calculate terms Tr[(|0><0|ρ)ω] and Tr[(|1><1|τ)ω].\n",
    "    If rho = True, calculates Tr[(|0><0|ρ)ω].\n",
    "    If rho = False, calculates Tr[(|1><1|τ)ω].\n",
    "    \"\"\"\n",
    "    state1 = rho_0 if rho else sigma_1\n",
    "    \n",
    "    # if noiseless simulation\n",
    "    if shots is None:\n",
    "        state_omega = omega.get_dm(None)\n",
    "        return np.real(np.trace(state1 @ state_omega))\n",
    "    \n",
    "    # with shots\n",
    "    else:\n",
    "        state_omega = omega.get_dm(qcbm_shots)\n",
    "        total_state = np.kron(state1, state_omega)\n",
    "        density_matrix = swap_test_unitary_omega @ total_state @ np.conjugate(swap_test_unitary_omega).T\n",
    "\n",
    "        probabilities = np.real(density_matrix.diagonal())\n",
    "        return calculate_trace(probabilities, omega_size, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "327528c5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def int_to_pauli_string(x):\n",
    "    return (\"\" if x < 4 else int_to_pauli_string(x//4)) + 'IXYZ'[x % 4]\n",
    "\n",
    "x = list(range(4**sys_size))\n",
    "pauli_strings = []\n",
    "for i in range(4**sys_size):\n",
    "    string = int_to_pauli_string(x[i])\n",
    "    string = (sys_size-len(string))*'I' + string\n",
    "    pauli_strings.append(string)\n",
    "\n",
    "print(pauli_strings)\n",
    "\n",
    "Xpaulis = ['X' + s for s in pauli_strings]\n",
    "Ypaulis = ['Y' + s for s in pauli_strings]\n",
    "all_paulis = Xpaulis + Ypaulis\n",
    "expectation_unitary_dict = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in all_paulis}\n",
    "prod_unitary_dict = {pauli_string: get_pauli_prod(pauli_string) for pauli_string in pauli_strings}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3001637d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_X(alpha):\n",
    "    res = np.zeros((2**sys_size, 2**sys_size), dtype=np.cdouble)\n",
    "    for i in range(len(alpha)):\n",
    "        res += alpha[i] * prod_unitary_dict[pauli_strings[i]]\n",
    "    return res\n",
    "\n",
    "def get_pauli_omega_trace(alpha, qcbm_shots, shots):\n",
    "    \"\"\"\n",
    "    calculate terms Tr[(|1><0|X)ω]\"\"\"\n",
    "    if shots is None:\n",
    "        X = get_X(alpha)\n",
    "        omega_state = omega.get_dm(None)\n",
    "        XY = np.array([[0, 0], [1, 0]], dtype=np.cdouble)\n",
    "        return np.real(np.trace(np.kron(XY, X) @ omega_state))\n",
    "\n",
    "    else:\n",
    "        tr_x_omega = np.zeros(num_alpha)\n",
    "        tr_y_omega = np.zeros(num_alpha)\n",
    "        for i in range(num_alpha):\n",
    "            tr_x_omega[i] = get_exp_helper(expectation_unitary_dict, Xpaulis[i], omega, qcbm_shots, shots)\n",
    "            tr_y_omega[i] = get_exp_helper(expectation_unitary_dict, Ypaulis[i], omega, qcbm_shots, shots)\n",
    "        return np.real(np.dot(alpha, tr_x_omega - 1j * tr_y_omega) / 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7cf763e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# precompute terms\n",
    "rho_squared = get_purity(rho, None)\n",
    "sigma_squared = get_purity(sigma, None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b472cd95",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 2 ** sys_size\n",
    "def primal_cost_function_full(params):\n",
    "    \"\"\"\n",
    "    params: in the form of [real alphas, complex alphas, omega_params, lambda]\n",
    "    \"\"\"\n",
    "    # get new parameters\n",
    "    lmbda = params[-1]\n",
    "    \n",
    "    real_alpha = params[:num_alpha]\n",
    "    complex_alpha = np.multiply(params[num_alpha:2*num_alpha], 1j)\n",
    "    alpha = np.add(real_alpha, complex_alpha)\n",
    "    \n",
    "    omega_params = params[2*num_alpha:]\n",
    "    omega.set_params(omega_params)\n",
    "    \n",
    "    termA = N * real_alpha[0]\n",
    "    \n",
    "    # calculate objctive function\n",
    "    omega_squared = get_purity(omega, qcbm_shots)\n",
    "    trXX = N * (np.linalg.norm(alpha) ** 2)\n",
    "    termB = rho_squared + sigma_squared + lmbda ** 2 * omega_squared + 2 * trXX\n",
    "    \n",
    "    tr_rho_omega = get_trace_omega(True, qcbm_shots, num_shots)\n",
    "    tr_sigma_omega = get_trace_omega(False, qcbm_shots, num_shots)\n",
    "    termC = -2 * lmbda * (tr_rho_omega + tr_sigma_omega + 2 * get_pauli_omega_trace(alpha, qcbm_shots, num_shots))\n",
    "    \n",
    "    obj = termA\n",
    "    penal = termB + termC\n",
    "    cost = obj - c * penal\n",
    "    return cost, obj, penal\n",
    "\n",
    "def primal_cost_function(params):\n",
    "    cost, _, _ = primal_cost_function_full(params)\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a782a464",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def primal_callback(x, iteration):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    \n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    global primal_loss\n",
    "    global primal_penals\n",
    "    global primal_ojectives\n",
    "    global primal_iterations\n",
    "    \n",
    "    fx, obj, penal = primal_cost_function_full(x)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objectives.append(obj)\n",
    "    primal_iterations.append(iteration)\n",
    "        \n",
    "    if (iteration % print_every == 0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 5:\n",
    "            m, _ = np.polyfit(primal_iterations[-500:], primal_loss[-500:], 1)\n",
    "            if m < 0:\n",
    "                lr = max(lr/2,lr_min)\n",
    "                lr_wait = 0\n",
    "            else:\n",
    "                lr = min(lr*1.1,lr_max)\n",
    "        print(f\"Iteration: {iteration}\\tCost: {round(fx,4)}\\tObj: {round(obj, 4)}\\tPenalty: {round(penal, 4)}\\tc: {round(c, 4)}\\tlr: {round(lr, 4)}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "be8f8a97",
   "metadata": {},
   "outputs": [],
   "source": [
    "# General settings\n",
    "num_shots = None\n",
    "qcbm_shots = None\n",
    "\n",
    "max_iter = 100 * 1000\n",
    "perturbation = 1e-4\n",
    "c = 50\n",
    "\n",
    "lr_max = 1e-2\n",
    "lr_min = 5e-4\n",
    "\n",
    "primal_num_layers = 8\n",
    "primal_qcbm_layers = 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6404b9b9",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 3\n",
    "record = 0\n",
    "\n",
    "iterations_primal_outer = []\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "\n",
    "for i in range(num_train):\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    \n",
    "    lmbda = 1\n",
    "#     alpha_init = np.ones(num_alpha) / num_alpha\n",
    "#     alpha_init = np.random.normal(size=num_alpha)\n",
    "    alpha_init = np.zeros(num_alpha)\n",
    "    omega = create_cca(\"general\", omega_size, ref_size, primal_num_layers, primal_qcbm_layers)\n",
    "\n",
    "    # training loop\n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*alpha_init, *alpha_init, *omega.get_params(), lmbda]\n",
    "    init_cost, init_obj, init_penal = primal_cost_function_full(init_params)\n",
    "    primal_loss = [init_cost]\n",
    "    primal_penals = [init_penal]\n",
    "    primal_objectives = [init_obj]\n",
    "    primal_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(primal_cost_function, init_params, get_gradient, max_iter, callback=primal_callback)\n",
    "    \n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    objs_primal_outer.append(primal_objectives)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "    iterations_primal_outer.append(primal_iterations)\n",
    "    \n",
    "    \n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Fidelity_CCA_primal_data/seed{problem_seed}\"\n",
    "        problem_name = \"Fid\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "        \n",
    "print(\"Number of successful trails: \", record)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4b789504",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "48386f58",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e4e9c5d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 500\n",
    "window_size_dual = 500\n",
    "\n",
    "iterations_primal = np.arange(window_size_primal, len(iterations_primal_outer[0])+1)\n",
    "iterations_dual = np.arange(window_size_dual, len(iterations_dual_outer[0])+1)\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a7b67dd4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "max_iter_num = max(len(iterations_primal_outer[0]), len(iterations_dual_outer[0]))\n",
    "\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "expected_line = np.zeros(max_iter_num) + expected\n",
    "plt.plot(iterations_primal, costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(iterations_dual, costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(max_iter_num), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(iterations_primal, costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(iterations_dual, costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "# plt.ylim(-8, 3)\n",
    "plt.xlim(0, max_iter_num)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0460a25d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Root_Fidelity_Purification.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6a80fc98",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from PurificationUtil import *\n",
    "from scipy.linalg import sqrtm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68c35456",
   "metadata": {},
   "outputs": [],
   "source": [
    "# quantum circuit settings\n",
    "# these values will be used as global variables later in different functions\n",
    "sys_size = 2 # size of the input state (2 means 2 qubit)\n",
    "ref_size = 2 # size of the reference state (for purification)\n",
    "\n",
    "xi_size = sys_size + 1\n",
    "xi_ref_size = ref_size + 1\n",
    "\n",
    "problem_seed = 42\n",
    "swap_test_unitary = get_swap_unitary(sys_size)\n",
    "swap_test_unitary_xi = get_swap_unitary(xi_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c0c28887",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_root_fidelity(p, q):\n",
    "    \"\"\"\n",
    "    returns \\sqrt{F(p, q)}\n",
    "    \"\"\"\n",
    "    sqrt_p = sqrtm(p)\n",
    "    sqrt_q = sqrtm(q)\n",
    "    X = sqrt_p @ sqrt_q\n",
    "    X_dag = np.conjugate(X).T\n",
    "    return np.real(np.sqrt(np.power(np.trace(sqrtm(X_dag @ X)), 2)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0feb5f06",
   "metadata": {},
   "outputs": [],
   "source": [
    "# define rho and sigma\n",
    "np.random.seed(problem_seed)\n",
    "\n",
    "rho_ansatz = General(sys_size, sys_size, 2)\n",
    "sigma_ansatz = General(sys_size, sys_size, 2)\n",
    "\n",
    "rho_param = np.random.normal(size=rho_ansatz.get_parameter_num()) % (2 * np.pi)\n",
    "sigma_param = np.random.normal(size=sigma_ansatz.get_parameter_num()) % (2 * np.pi)\n",
    "\n",
    "rho_ansatz.set_params(rho_param)\n",
    "sigma_ansatz.set_params(sigma_param)\n",
    "\n",
    "rho = rho_ansatz.get_density_matrix()\n",
    "sigma = sigma_ansatz.get_density_matrix()\n",
    "expected = get_root_fidelity(rho, sigma)\n",
    "print(\"Exact root fidelity:\", expected)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1e68a88c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# # if you want to use cvxpy:\n",
    "# n = 2**sys_size\n",
    "# Y = cp.Variable(rho.shape, hermitian=True)\n",
    "# Z = cp.Variable(rho.shape, hermitian=True)\n",
    "# V = cp.Variable((2*n, 2*n))\n",
    "# V = cp.bmat([[Y, np.eye(n)], [np.eye(n), Z]])\n",
    "\n",
    "# constraints = [Y >> 0, Z >> 0, V >> 0]\n",
    "# prob = cp.Problem(cp.Minimize(0.5*cp.real(cp.trace(Y @ rho) + cp.trace(Z @ sigma))),\n",
    "#                   constraints)\n",
    "\n",
    "# # Solve SDP\n",
    "# prob.solve(verbose=False)\n",
    "# # expected = -np.log2(prob.value)\n",
    "# expected = prob.value\n",
    "# print(\"Aprroximated root fidelity:\", expected)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f0e4e620",
   "metadata": {},
   "outputs": [],
   "source": [
    "# two different get trace functions for different size systems\n",
    "def get_trace(ansatz1, ansatz2, shots):\n",
    "    return get_trace_helper(swap_test_unitary, ansatz1, ansatz2, shots)\n",
    "\n",
    "def get_trace2(ansatz1, ansatz2, shots):\n",
    "    return get_trace_helper(swap_test_unitary_xi, ansatz1, ansatz2, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2f5d5ce3",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_gradient(params, fun):\n",
    "    delta = 1 - 2 * np.random.binomial(1, 0.5, size=len(params))\n",
    "    plus = fun(params + perturbation*delta)\n",
    "    minus = fun(params - perturbation*delta)\n",
    "    grad = (plus-minus)/(2*perturbation*delta)\n",
    "\n",
    "    norm = np.linalg.norm(grad)\n",
    "    if norm > 2:\n",
    "        grad = grad/norm\n",
    "    \n",
    "    return grad\n",
    "\n",
    "def gradient_descent(fun, x0, jac, maxiter, callback = None):\n",
    "    x = x0\n",
    "    for i in range(maxiter):\n",
    "        iteration = i + 1\n",
    "        \n",
    "        x -= lr * jac(x, fun)\n",
    "        \n",
    "        if callback != None:\n",
    "            callback(x, iteration)\n",
    "    return x\n",
    "\n",
    "def adam(fun, x0, jac, maxiter, beta1 = .9, beta2 = .99, callback = None):\n",
    "    x = x0\n",
    "    m = np.zeros(len(x))\n",
    "    v = np.zeros(len(x))\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        derivative = jac(x0, fun)\n",
    "        \n",
    "        m = beta1 * m + (1 - beta1) * derivative\n",
    "        v = beta2 * v + (1 - beta2) * derivative * derivative\n",
    "        lr_eff = lr * np.sqrt(1 - beta2**(i+1)) / (1 - beta1**(i+1))\n",
    "        x -= lr_eff * m / np.sqrt(v)\n",
    "    \n",
    "        if callback != None:\n",
    "            callback(x, i+1)\n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5cb3ea6c",
   "metadata": {},
   "source": [
    "# Dual Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5cbcf7db",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace_xi(x, shots):\n",
    "    \"\"\"\n",
    "    Computes term like Tr[(|0><0|ω)ξ] and  Tr[(|1><1|τ)ξ]\n",
    "    If x = True, computes Tr[(|1><1|τ)ξ]. Otherwise, computes Tr[(|0><0|ω)ξ]\n",
    "    \"\"\"\n",
    "    if x:\n",
    "        app = np.array([[0, 0], [0, 1]])\n",
    "        ansatz = ansatz2\n",
    "    else:\n",
    "        app = np.array([[1, 0], [0, 0]])\n",
    "        ansatz = ansatz1\n",
    "        \n",
    "    if shots is None:\n",
    "        xi_dm = ansatz_xi.get_density_matrix()\n",
    "        a = ansatz.get_density_matrix()\n",
    "        return np.trace(np.real(np.kron(app, a)@xi_dm))\n",
    "    else: \n",
    "        xi_dm = ansatz_xi.get_density_matrix()\n",
    "        state2 = np.kron(app, ansatz.get_density_matrix())\n",
    "\n",
    "        total_state = np.kron(xi_dm,state2)\n",
    "        density_matrix = swap_test_unitary_xi @ total_state @ np.conjugate(swap_test_unitary_xi).T\n",
    "\n",
    "        probabilities = np.real(density_matrix.diagonal())\n",
    "        return calculate_trace(probabilities, xi_size, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3e29f414",
   "metadata": {},
   "outputs": [],
   "source": [
    "pauli = \"X\" + \"I\"*(xi_size-1)\n",
    "XI_unitary = get_expectation_unitary(pauli)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f29446b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace_pauli(shots):\n",
    "    '''\n",
    "    Compute Tr[(XI)ξ]\n",
    "    '''\n",
    "    if shots is None:\n",
    "        xi_dm = ansatz_xi.get_density_matrix()\n",
    "        X = np.array([[0, 1], [1, 0]])\n",
    "        I = np.eye(2 ** (xi_size - 1))\n",
    "        return np.real(np.trace(np.kron(X, I) @ xi_dm))\n",
    "    \n",
    "    else:\n",
    "        xi_dm = ansatz_xi.get_density_matrix()\n",
    "        density_matrix = XI_unitary @ xi_dm @ np.conjugate(XI_unitary).T\n",
    "        probabilities = np.real(density_matrix.diagonal())\n",
    "\n",
    "        rng = np.random.default_rng()\n",
    "        counts = rng.multinomial(shots, np.fromiter(probabilities, dtype=float))\n",
    "        probabilities_shots = counts / shots\n",
    "\n",
    "        return np.dot(probabilities_shots, get_pauli_val(pauli))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "aedc9976",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 2**(sys_size + 1)\n",
    "def dual_cost_function_full(params):\n",
    "    \"\"\"\n",
    "    Returns the value of the cost function\n",
    "    params: [parameters for ω, parameters for τ, parameters for ξ, λ, μ, ν]\n",
    "    \"\"\"\n",
    "    param1 = params[:dual_num_params]\n",
    "    param2 = params[dual_num_params:2 * dual_num_params]\n",
    "    param_xi = params[2 * dual_num_params:2 * dual_num_params + dual_num_xi_params]\n",
    "    ansatz1.set_params(param1)\n",
    "    ansatz2.set_params(param2)\n",
    "    ansatz_xi.set_params(param_xi)\n",
    "    lmbda = params[-3]\n",
    "    mu = params[-2]\n",
    "    nu = params[-1]\n",
    "    \n",
    "    exp_omega_rho = get_trace(ansatz1, rho_ansatz, num_shots)\n",
    "    exp_tau_sigma = get_trace(ansatz2, sigma_ansatz, num_shots)\n",
    "    termA = lmbda * exp_omega_rho + mu * exp_tau_sigma\n",
    "    \n",
    "    exp_omega_sqr = get_trace(ansatz1, ansatz1, num_shots)\n",
    "    exp_tau_sqr = get_trace(ansatz2, ansatz2, num_shots)\n",
    "    exp_xi_sqr = get_trace2(ansatz_xi, ansatz_xi, num_shots)\n",
    "    termB = lmbda**2 * exp_omega_sqr + mu**2 * exp_tau_sqr + N + nu**2 * exp_xi_sqr\n",
    "    \n",
    "    exp_omega_xi = get_trace_xi(False, num_shots)\n",
    "    exp_tau_xi = get_trace_xi(True, num_shots)\n",
    "    exp_pauli_xi = get_trace_pauli(num_shots)\n",
    "    termC = -2 * lmbda * nu * exp_omega_xi - 2 * mu * nu * exp_tau_xi - 2 * nu * exp_pauli_xi\n",
    "    \n",
    "    obj = termA / 2\n",
    "    penal = termB + termC\n",
    "    cost = obj + c * penal\n",
    "    return cost, obj, penal\n",
    "\n",
    "def dual_cost_function(params):\n",
    "    cost, _, _ = dual_cost_function_full(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "536ce3ed",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def dual_callback(x, iteration):\n",
    "    global c\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = dual_cost_function_full(x)\n",
    "\n",
    "    dual_iterations.append(iteration)\n",
    "    dual_loss.append(fx)\n",
    "    dual_penals.append(penal)\n",
    "    dual_objectives.append(obj)\n",
    "\n",
    "    if (iteration % print_every==0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 5:\n",
    "            m,_ = np.polyfit(dual_iterations[-500:], dual_loss[-500:], 1)\n",
    "            if m > 0:\n",
    "                lr = max(lr/2,lr_min)\n",
    "                lr_wait = 0\n",
    "        \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0482ca47",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = None\n",
    "max_iter = 200 * 1000\n",
    "\n",
    "c = 5\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-3\n",
    "perturbation = 1e-4\n",
    "\n",
    "dual_num_layers = 3\n",
    "dual_num_params = get_parameter_number(\"general\", sys_size, ref_size, dual_num_layers)\n",
    "dual_num_xi_params = get_parameter_number(\"general\", xi_size, xi_ref_size, dual_num_layers)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "156ce802",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 3\n",
    "\n",
    "iterations_dual_outer = []\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "\n",
    "record = 0\n",
    "for i in range(num_train):\n",
    "    np.random.seed(i)\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    \n",
    "    lmbda = 1\n",
    "    mu = 1\n",
    "    nu = 1\n",
    "\n",
    "    ansatz1 = create_ansatz(\"general\", sys_size, ref_size, dual_num_layers) # ω\n",
    "    ansatz2 = create_ansatz(\"general\", sys_size, ref_size, dual_num_layers) # τ\n",
    "    ansatz_xi = create_ansatz(\"general\", xi_size, xi_ref_size, dual_num_layers) # ξ\n",
    "    \n",
    "    # training loop\n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*ansatz1.params, *ansatz2.params, *ansatz_xi.params, lmbda, mu, nu]\n",
    "    init_cost, init_obj, init_penal = dual_cost_function_full(init_params)\n",
    "     \n",
    "    dual_loss = [init_cost]\n",
    "    dual_penals = [init_penal]\n",
    "    dual_objectives = [init_obj]\n",
    "    dual_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(dual_cost_function, init_params, get_gradient, max_iter, callback=dual_callback)\n",
    "    \n",
    "    costs_dual_outer.append(dual_loss)\n",
    "    objs_dual_outer.append(dual_objectives)\n",
    "    penalties_dual_outer.append(dual_penals)\n",
    "    iterations_dual_outer.append(dual_iterations)\n",
    "    \n",
    "    if abs(dual_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Fidelity_Purification_dual_data/seed{problem_seed}\"\n",
    "        problem_name = \"Fid\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(dual_loss, dual_penals, dual_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of times worked: {record}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6967badf",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6b78e9a4",
   "metadata": {},
   "outputs": [],
   "source": [
    "omega_size = sys_size + 1\n",
    "omega_ref_size = ref_size + 1\n",
    "num_alpha = 16\n",
    "swap_test_unitary_omega = get_swap_unitary(omega_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "36db1247",
   "metadata": {},
   "outputs": [],
   "source": [
    "def int_to_pauli_string(x):\n",
    "    return (\"\" if x < 4 else int_to_pauli_string(x//4)) + 'IXYZ'[x % 4]\n",
    "\n",
    "x = list(range(4**sys_size))\n",
    "pauli_strings = []\n",
    "for i in range(4**sys_size):\n",
    "    string = int_to_pauli_string(x[i])\n",
    "    string = (sys_size-len(string))*'I' + string\n",
    "    pauli_strings.append(string)\n",
    "\n",
    "print(pauli_strings)\n",
    "Xpaulis = ['X' + s for s in pauli_strings]\n",
    "Ypaulis = ['Y' + s for s in pauli_strings]\n",
    "all_paulis = Xpaulis + Ypaulis\n",
    "expectation_unitary_dict = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in all_paulis}\n",
    "prod_unitary_dict = {pauli_string: get_pauli_prod(pauli_string) for pauli_string in pauli_strings}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1733be67",
   "metadata": {},
   "outputs": [],
   "source": [
    "rho_0 = np.kron(np.array([[1, 0], [0, 0]]), rho)\n",
    "sigma_1 = np.kron(np.array([[0, 0], [0, 1]]), sigma)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6e2d6e7d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace_omega(rho, shots):\n",
    "    \"\"\"\n",
    "    Calculate terms Tr[(|0><0|ρ)ω] or Tr[(|1><1|σ)ω]\n",
    "    If rho = True, returns Tr[(|0><0|ρ)ω]\n",
    "    Uf rho = False, returns Tr[(|1><1|σ)ω]\n",
    "    \"\"\"\n",
    "    state1 = rho_0 if rho else sigma_1\n",
    "    state_omega = ansatz_omega.get_density_matrix()\n",
    "    # if noiseless simulation\n",
    "    if shots is None:\n",
    "        return np.real(np.trace(state1 @ state_omega))\n",
    "    \n",
    "    # with shots\n",
    "    else:\n",
    "        total_state = np.kron(state1, state_omega)\n",
    "        density_matrix = swap_test_unitary_omega @ total_state @ np.conjugate(swap_test_unitary_omega).T\n",
    "\n",
    "        probabilities = np.real(density_matrix.diagonal())\n",
    "        return calculate_trace(probabilities, omega_size, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "838d4043",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_X(alpha):\n",
    "    res = np.zeros((2 ** sys_size, 2 ** sys_size), dtype=np.cdouble)\n",
    "    for i in range(len(alpha)):\n",
    "        res += alpha[i] * prod_unitary_dict[pauli_strings[i]]\n",
    "    return res\n",
    "\n",
    "def get_pauli_omega_trace(alpha, shots):\n",
    "    \"\"\"\n",
    "    calculate terms Tr[(|1><0|X)ω]\"\"\"\n",
    "    if shots is None:\n",
    "        X = get_X(alpha)\n",
    "        omega_state = ansatz_omega.get_density_matrix()\n",
    "        XY = np.array([[0, 0], [1, 0]], dtype=np.cdouble)\n",
    "        return np.real(np.trace(np.kron(XY, X) @ omega_state))\n",
    "\n",
    "    else:\n",
    "        tr_x_omega = np.zeros(num_alpha)\n",
    "        tr_y_omega = np.zeros(num_alpha)\n",
    "        for i in range(num_alpha):\n",
    "            tr_x_omega[i] = get_exp_helper(expectation_unitary_dict, Xpaulis[i], ansatz_omega, shots)\n",
    "            tr_y_omega[i] = get_exp_helper(expectation_unitary_dict, Ypaulis[i], ansatz_omega, shots)\n",
    "        return np.real(np.dot(alpha, tr_x_omega - 1j * tr_y_omega) / 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a159690d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Some precompute terms\n",
    "rho_squared = get_trace(rho_ansatz, rho_ansatz, None)\n",
    "sigma_squared = get_trace(sigma_ansatz, sigma_ansatz, None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "24734133",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 2**sys_size\n",
    "def primal_cost_function_full(params):\n",
    "    \"\"\"\n",
    "    params: in the form of [real alphas, complex alphas, omega_parameters, lambda]\n",
    "    \"\"\"\n",
    "    real_alpha = params[:num_alpha]\n",
    "    complex_alpha = np.multiply(params[num_alpha:2 * num_alpha], 1j)\n",
    "    alpha = np.add(real_alpha, complex_alpha)\n",
    "    omega_params = params[2 * num_alpha: 2 * num_alpha + primal_num_params]\n",
    "    lmbda = params[-1]\n",
    "    \n",
    "    ansatz_omega.set_params(omega_params)\n",
    "    \n",
    "    termA = N * real_alpha[0]\n",
    "    \n",
    "    omega_squared = get_trace2(ansatz_omega, ansatz_omega, num_shots)\n",
    "    trXX = N * (np.linalg.norm(alpha) ** 2)\n",
    "    termB = rho_squared + sigma_squared + lmbda**2 * omega_squared + 2 * trXX\n",
    "    \n",
    "    tr_rho_omega = get_trace_omega(True, num_shots)\n",
    "    tr_sigma_omega = get_trace_omega(False, num_shots)\n",
    "    termC = -2 * lmbda * (tr_rho_omega + tr_sigma_omega + 2 * get_pauli_omega_trace(alpha, num_shots))\n",
    "    \n",
    "    obj = termA\n",
    "    penal = termB + termC\n",
    "    \n",
    "    cost = obj - c * penal\n",
    "    return cost, obj, penal\n",
    "\n",
    "def primal_cost_function(params):\n",
    "    cost, _, _ = primal_cost_function_full(params)\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "238c3d45",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def primal_callback(x, iteration):\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = primal_cost_function_full(x)\n",
    "\n",
    "    primal_iterations.append(iteration)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objectives.append(obj)\n",
    "\n",
    "    if (iteration % print_every==0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 3:\n",
    "            m,_ = np.polyfit(primal_iterations[-300:], primal_loss[-300:], 1)\n",
    "            if m < 0:\n",
    "                lr = max(lr / 2,lr_min)\n",
    "                lr_wait = 0\n",
    "        \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8f8da95a",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = None\n",
    "max_iter = 100 * 1000\n",
    "lr_max = 1e-1\n",
    "lr_min = 5e-4\n",
    "c = 40\n",
    "perturbation = 1e-4\n",
    "\n",
    "primal_num_layers = 4\n",
    "primal_num_params = get_parameter_number(\"general\", omega_size, ref_size, primal_num_layers)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ec0a3b08",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_train = 3\n",
    "\n",
    "iterations_primal_outer = []\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "\n",
    "record = 0\n",
    "for i in range(num_train):\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "        \n",
    "    np.random.seed(i)\n",
    "    lmbda = 1\n",
    "#     alpha_init = np.ones(num_alpha) / num_alpha\n",
    "#     alpha_init = np.random.normal(size=num_alpha)\n",
    "    alpha_init = np.zeros(num_alpha)\n",
    "    ansatz_omega = create_ansatz(\"general\", omega_size, ref_size, primal_num_layers)\n",
    "\n",
    "    # training loop\n",
    "    print(\"Expected value:\", expected)\n",
    "    init_params = [*alpha_init, *alpha_init, *ansatz_omega.params, lmbda]\n",
    "    init_cost, init_obj, init_penal = primal_cost_function_full(init_params)\n",
    "    \n",
    "    primal_loss = [init_cost]\n",
    "    primal_penals = [init_penal]\n",
    "    primal_objectives = [init_obj]\n",
    "    primal_iterations = [0]\n",
    "    \n",
    "    print(f\"Iteration {i}, Initial cost : {init_cost}\")\n",
    "    result = gradient_descent(primal_cost_function, init_params, get_gradient, max_iter, callback=primal_callback)\n",
    "    \n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    objs_primal_outer.append(primal_objectives)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "    iterations_primal_outer.append(primal_iterations)\n",
    "    \n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"Fidelity_Purification_primal_data/seed{problem_seed}\"\n",
    "        problem_name = \"Fid\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of times worked: {record}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4dce6bba",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c43cdfcb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d9c3ca55",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 500\n",
    "window_size_dual = 500\n",
    "\n",
    "iterations_primal = np.arange(window_size_primal, len(iterations_primal_outer[0])+1)\n",
    "iterations_dual = np.arange(window_size_dual, len(iterations_dual_outer[0])+1)\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "43f5b26a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "max_iter_num = max(len(iterations_primal_outer[0]), len(iterations_dual_outer[0]))\n",
    "\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "expected_line = np.zeros(max_iter_num) + expected\n",
    "plt.plot(iterations_primal, costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(iterations_dual, costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(max_iter_num), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(iterations_primal, costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(iterations_dual, costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "# plt.ylim(-8, 3)\n",
    "plt.xlim(0, max_iter_num)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "86b8180a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Trace_Distance_CCA.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "70ab4741",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from qiskit_algorithms.optimizers import SPSA\n",
    "from CCAUtil import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "58f1e1d0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# implementation of the slack variabel method\n",
    "# quantum circuit settings\n",
    "# these values will be used as global variables later in different functions\n",
    "sys_size = 2 # size of the input state (2 means 2 qubit)\n",
    "ref_size = 0\n",
    "\n",
    "problem_seed = 4123\n",
    "swap_test_unitary = get_swap_unitary(sys_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5c7ae00e",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(problem_seed)\n",
    "rho_ansatz = General(sys_size, ref_size, 2)\n",
    "sigma_ansatz = General(sys_size, ref_size, 2)\n",
    "rho_prob = QCBM(sys_size, ref_size, 1)\n",
    "sigma_prob = QCBM(sys_size, ref_size, 1)\n",
    "rho_param = np.random.normal(size=rho_ansatz.get_parameter_num()) % (2 * np.pi)\n",
    "sigma_param = np.random.normal(size=sigma_ansatz.get_parameter_num()) % (2 * np.pi)\n",
    "rho_prob_param = np.random.normal(size=rho_prob.get_parameter_num()) % (2 * np.pi)\n",
    "sigma_prob_param = np.random.normal(size=sigma_prob.get_parameter_num()) % (2 * np.pi)\n",
    "rho_ansatz.set_params(rho_param)\n",
    "sigma_ansatz.set_params(sigma_param)\n",
    "rho_prob.set_params(rho_prob_param)\n",
    "sigma_prob.set_params(sigma_prob_param)\n",
    "\n",
    "rho = CCA(rho_prob, rho_ansatz)\n",
    "sigma = CCA(sigma_prob, sigma_ansatz)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "05993204",
   "metadata": {},
   "outputs": [],
   "source": [
    "# calculate the trace distance\n",
    "def trace_distance(rho, sigma):\n",
    "    eig, _ = np.linalg.eig(rho - sigma)\n",
    "    eig = np.abs(eig)\n",
    "    return 0.5*np.sum(eig)\n",
    "\n",
    "expected = trace_distance(rho.get_dm(None), sigma.get_dm(None))\n",
    "print(\"Exact trace distance:\", expected)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "75a832a6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace(cca1, cca2, qcbm_shots, num_shots):\n",
    "    # pass the swap_test_unitary to the helper function in CCAUtil\n",
    "    return get_trace_helper(swap_test_unitary, cca1, cca2, qcbm_shots, num_shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "87bc41b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# precompute terms\n",
    "rho_squared = get_trace(rho, rho, None, None)\n",
    "sigma_squared = get_trace(sigma, sigma, None, None)\n",
    "rho_sigma = get_trace(rho, sigma, None, None)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ff467531",
   "metadata": {},
   "source": [
    "# Dual Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9672f0a4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def dual_cost_function_full(params):\n",
    "    # update parameters\n",
    "    lmbda = params[-2]\n",
    "    mu = params[-1]\n",
    "    \n",
    "    omega_params = params[:dual_num_params]\n",
    "    tau_params = params[dual_num_params:2 * dual_num_params]\n",
    "\n",
    "    omega.set_params(omega_params)\n",
    "    tau.set_params(tau_params)\n",
    "    \n",
    "    # calculate new objective\n",
    "    exp_omega = get_purity(omega, qcbm_shots)\n",
    "    exp_tau =get_purity(tau, qcbm_shots)\n",
    "    termA = lmbda**2*exp_omega + rho_squared + sigma_squared + mu**2*exp_tau\n",
    "    \n",
    "    exp_omega_rho = get_trace(omega, rho, qcbm_shots, num_shots)\n",
    "    exp_omega_sigma = get_trace(omega, sigma, qcbm_shots, num_shots)\n",
    "    exp_omega_tau = get_trace(omega, tau, qcbm_shots, num_shots)\n",
    "    termB = -lmbda*exp_omega_rho + lmbda*exp_omega_sigma - lmbda*mu*exp_omega_tau\n",
    "    \n",
    "    exp_rho_tau = get_trace(rho,tau, qcbm_shots, num_shots)\n",
    "    exp_sigma_tau = get_trace(sigma, tau, qcbm_shots, num_shots)\n",
    "    termC = -rho_sigma + mu*exp_rho_tau - mu*exp_sigma_tau\n",
    "    \n",
    "    obj = lmbda\n",
    "    penal = termA + 2*(termB + termC)\n",
    "    \n",
    "    cost = obj + c * penal\n",
    "    return cost, obj, penal\n",
    "\n",
    "def dual_cost_function(params):\n",
    "    cost, _, _ = dual_cost_function_full(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "da03ec0f",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def dual_callback_spsa(nfev, x, fx, stepsize, accepted=False):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    global dual_loss\n",
    "    global dual_penals\n",
    "    global dual_ojectives\n",
    "    \n",
    "    fx, obj, penal = dual_cost_function_full(x)\n",
    "    dual_loss.append(fx)\n",
    "    dual_penals.append(penal)\n",
    "    dual_objectives.append(obj)\n",
    "        \n",
    "    if(nfev % print_every == 0):\n",
    "        print(f\"Iteration: {nfev//3}\\tCost: {round(fx,4)}\\tObj: {round(obj, 4)}\\tPenalty: {round(penal, 4)}\\tc: {c}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e6ef1754",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12 # use None for noiseless simulation\n",
    "qcbm_shots = 1e12\n",
    "\n",
    "max_iter = 50 * 1000\n",
    "c = 100\n",
    "lmbda = 1; mu = 1\n",
    "train_lr = 5e-3\n",
    "pertb = 1e-4\n",
    "trust = True # Normalize gradient if True\n",
    "\n",
    "dual_num_layers = 3\n",
    "dual_qcbm_layers = 2\n",
    "\n",
    "dual_unitary_params = get_parameter_number(\"general\", sys_size, ref_size, dual_num_layers)\n",
    "dual_qcbm_params = get_parameter_number(\"qcbm\", sys_size, ref_size, dual_qcbm_layers)\n",
    "dual_num_params = dual_unitary_params + dual_qcbm_params"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "18faef0e",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_runs = 3\n",
    "np.random.seed(np.random.randint(1e5)) # For random initialization\n",
    "record = 0 # record the number of successful trails\n",
    "\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "\n",
    "for i in range(num_runs):\n",
    "    init_seed = np.random.randint(1e5)\n",
    "    np.random.seed(init_seed)\n",
    "    \n",
    "    dual_loss = []\n",
    "    dual_penals = []\n",
    "    dual_objectives = []\n",
    "\n",
    "    omega = create_cca(\"general\", sys_size, ref_size, dual_num_layers, dual_qcbm_layers)\n",
    "    tau = create_cca(\"general\", sys_size, ref_size, dual_num_layers, dual_qcbm_layers)\n",
    "    \n",
    "    print(f\"Exact value: {expected}\")\n",
    "    \n",
    "    init_params = [*omega.get_params(), *tau.get_params(), lmbda, mu]\n",
    "    print(f\"Iteration {i}, Initial cost : {dual_cost_function(init_params)}\")\n",
    "    \n",
    "    autospsa = SPSA(maxiter=max_iter, learning_rate=train_lr,\n",
    "                        perturbation=pertb, callback=dual_callback_spsa, trust_region=trust)\n",
    "    obj = autospsa.minimize(fun=dual_cost_function, x0=init_params)\n",
    "    \n",
    "    costs_dual_outer.append(dual_loss)\n",
    "    objs_dual_outer.append(dual_objectives)\n",
    "    penalties_dual_outer.append(dual_penals)\n",
    "\n",
    "    if abs(dual_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"TD_CCA_dual_data/seed{problem_seed}\"\n",
    "        problem_name = \"TD\"\n",
    "        filename = f\"Init_{init_seed}\"\n",
    "        save_data_to_file(dual_loss, dual_penals, dual_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4344f97b",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c849dacf",
   "metadata": {},
   "outputs": [],
   "source": [
    "def primal_cost_function_full(params):\n",
    "    # update parameters\n",
    "    lmbda = params[-2]\n",
    "    mu = params[-1]\n",
    "    \n",
    "    omega_params = params[:primal_num_params]\n",
    "    tau_params = params[primal_num_params:2 * primal_num_params]\n",
    "\n",
    "    omega.set_params(omega_params)\n",
    "    tau.set_params(tau_params)\n",
    "    \n",
    "    # calculate new objective\n",
    "    omega_squared = get_purity(omega, qcbm_shots)\n",
    "    tau_squared = get_purity(tau, qcbm_shots)\n",
    "    \n",
    "    omega_rho = get_trace(rho, omega, qcbm_shots, num_shots)\n",
    "    omega_sigma = get_trace(sigma, omega, qcbm_shots, num_shots)\n",
    "    omega_tau = get_trace(omega, tau, qcbm_shots, num_shots)\n",
    "    \n",
    "    obj = lmbda * (omega_rho + -omega_sigma)\n",
    "    \n",
    "    penaltya = 2 ** sys_size + lmbda ** 2 * omega_squared + mu ** 2 * tau_squared\n",
    "    penaltyb = lmbda * mu * omega_tau - lmbda - mu\n",
    "    \n",
    "    penalty = penaltya + 2 * penaltyb\n",
    "    \n",
    "    cost = obj - c * penalty\n",
    "    return cost, obj, penalty\n",
    "\n",
    "def primal_cost_function(params):\n",
    "    cost, _, _ = primal_cost_function_full(params)\n",
    "    # return -cost for maximization\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0f9e0edd",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def primal_callback_spsa(nfev, x, fx, stepsize, accepted=False):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    global primal_loss\n",
    "    global primal_penals\n",
    "    global primal_ojectives\n",
    "    \n",
    "    fx, obj, penal = primal_cost_function_full(x)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objectives.append(obj)\n",
    "        \n",
    "    if(nfev % print_every == 0):\n",
    "        print(f\"Iteration: {nfev//3}\\tCost: {round(fx,4)}\\tObj: {round(obj, 4)}\\tPenalty: {round(penal, 4)}\\tc: {c}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5e2afb68",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "qcbm_shots = 1e12\n",
    "\n",
    "max_iter = 50 * 1000\n",
    "c = 5\n",
    "lmbda = 1; mu = 1\n",
    "lr_max, lr_min = 1e-2, 1e-3\n",
    "dec_interval = 5000\n",
    "train_lr = get_lr(lr_max, lr_min, dec_interval, max_iter) # halve the lr every 5000 iterations\n",
    "pertb = 1e-4\n",
    "trust = True # Normalize gradient if True\n",
    "\n",
    "primal_num_layers = 4\n",
    "primal_qcbm_layers = 2\n",
    "\n",
    "primal_unitary_params = get_parameter_number(\"general\", sys_size, ref_size, primal_num_layers)\n",
    "primal_qcbm_params = get_parameter_number(\"qcbm\", sys_size, ref_size, primal_qcbm_layers)\n",
    "primal_num_params = primal_unitary_params + primal_qcbm_params"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "103c0d02",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_runs = 3\n",
    "np.random.seed(np.random.randint(1e5)) # For random initialization\n",
    "record = 0 # record the number of successful trails\n",
    "\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "\n",
    "for i in range(num_runs):\n",
    "    init_seed = np.random.randint(1e5)\n",
    "    np.random.seed(init_seed)\n",
    "    \n",
    "    primal_loss = []\n",
    "    primal_penals = []\n",
    "    primal_objectives = []\n",
    "\n",
    "    omega = create_cca(\"general\", sys_size, ref_size, primal_num_layers, primal_qcbm_layers)\n",
    "    tau = create_cca(\"general\", sys_size, ref_size, primal_num_layers, primal_qcbm_layers)\n",
    "    \n",
    "    print(f\"Exact value: {expected}\")\n",
    "    \n",
    "    init_params = [*omega.get_params(), *tau.get_params(), lmbda, mu]\n",
    "    print(f\"Iteration {i}, Initial cost : {-primal_cost_function(init_params)}\")\n",
    "    \n",
    "    autospsa = SPSA(maxiter=max_iter, learning_rate=train_lr,\n",
    "                        perturbation=pertb, callback=primal_callback_spsa, trust_region=trust)\n",
    "    obj = autospsa.minimize(fun=primal_cost_function, x0=init_params)\n",
    "    \n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    objs_primal_outer.append(primal_objectives)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "\n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"TD_CCA_primal_data/seed{problem_seed}\"\n",
    "        problem_name = \"TD\"\n",
    "        filename = f\"Init_{init_seed}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objectives, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e6097ee",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "64fd7b88",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0481f8a3",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 500\n",
    "window_size_dual = 500\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ac93323b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "x1 = len(costs_primal_median)\n",
    "x2 = len(costs_dual_median)\n",
    "x3 = max(x1, x2)\n",
    "expected_line = np.zeros(x3) + expected\n",
    "plt.plot(np.arange(x1), costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(np.arange(x2), costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(x3), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(np.arange(x1), costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(np.arange(x2), costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "# plt.ylim(0, .5)\n",
    "plt.xlim(0, max_iter)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d33a0d81",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c7624a1f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Trace_Distance_Purification.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e23102e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "from qiskit_algorithms.optimizers import SPSA\n",
    "from PurificationUtil import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5ca6f946",
   "metadata": {},
   "outputs": [],
   "source": [
    "# implementation of the slack variable method\n",
    "# quantum circuit settings\n",
    "# these values will be used as global variables later in different functions\n",
    "sys_size = 2 # size of the input state (2 means 2 qubit)\n",
    "ref_size = 2 # size of the reference state (for purification)\n",
    "total_size = sys_size + ref_size\n",
    "\n",
    "swap_test_unitary = get_swap_unitary(sys_size)\n",
    "problem_seed = 1234"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1dd116dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# calculate the trace distance\n",
    "def trace_distance(rho, sigma):\n",
    "    eig, _ = np.linalg.eig(rho - sigma)\n",
    "    eig = np.abs(eig)\n",
    "    return 0.5 * np.sum(eig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1a8dcd0d",
   "metadata": {},
   "outputs": [],
   "source": [
    "rho_ansatz = General(sys_size, sys_size, 2)\n",
    "sigma_ansatz = General(sys_size, sys_size, 2)\n",
    "\n",
    "np.random.seed(problem_seed)\n",
    "rho_param = np.random.random(rho_ansatz.get_parameter_num())\n",
    "sigma_param = np.random.random(sigma_ansatz.get_parameter_num())\n",
    "\n",
    "rho_ansatz.set_params(rho_param)\n",
    "sigma_ansatz.set_params(sigma_param)\n",
    "\n",
    "rho = rho_ansatz.get_density_matrix()\n",
    "sigma = sigma_ansatz.get_density_matrix()\n",
    "\n",
    "expected = trace_distance(rho, sigma)\n",
    "print(\"Exact trace distance:\", expected)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "426c76d7",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace(ansatz1, ansatz2, shots):\n",
    "    return get_trace_helper(swap_test_unitary, ansatz1, ansatz2, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68b774d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "# precomputed terms\n",
    "rho_squared = get_trace(rho_ansatz, rho_ansatz, None)\n",
    "sigma_squared = get_trace(sigma_ansatz, sigma_ansatz, None)\n",
    "rho_sigma = get_trace(rho_ansatz, sigma_ansatz, None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1172a183",
   "metadata": {},
   "outputs": [],
   "source": [
    "# customized SPSA optimizer\n",
    "def get_gradient(params, fun):\n",
    "    delta = 1 - 2 * np.random.binomial(1, 0.5, size=len(params))\n",
    "    plus = fun(params + perturbation * delta)\n",
    "    minus = fun(params - perturbation * delta)\n",
    "    grad = (plus - minus) / (2 * perturbation * delta)\n",
    "\n",
    "    norm = np.linalg.norm(grad)\n",
    "    if norm > 1:\n",
    "        grad = grad/norm\n",
    "    \n",
    "    return grad\n",
    "\n",
    "def gradient_descent(fun, x0, jac, maxiter, callback = None):\n",
    "    x = x0\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        iteration = i + 1\n",
    "        \n",
    "        x -= lr * jac(x, fun)\n",
    "        \n",
    "        if callback != None:\n",
    "            callback(x, iteration)\n",
    "    return x\n",
    "\n",
    "def adam(fun, x0, jac, maxiter, beta1 = .9, beta2 = .99, callback = None):\n",
    "    x = x0\n",
    "    m = np.zeros(len(x))\n",
    "    v = np.zeros(len(x))\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        derivative = jac(x0, fun)\n",
    "        \n",
    "        m = beta1 * m + (1 - beta1) * derivative\n",
    "        v = beta2 * v + (1 - beta2) * derivative * derivative\n",
    "        lr_eff = lr * np.sqrt(1 - beta2**(i+1)) / (1 - beta1**(i+1))\n",
    "        x -= lr_eff * m / np.sqrt(v)\n",
    "    \n",
    "        if callback != None:\n",
    "            callback(x, i+1)\n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e4e1f8da",
   "metadata": {},
   "source": [
    "# Dual Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c4a73cdd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def dual_cost_function_full(params):\n",
    "    \"\"\"\n",
    "    Returns the value of the cost function\n",
    "    params: [parameters for 1, parameters for 2, lmbda, mu]\n",
    "    \"\"\"\n",
    "    # get new parameters\n",
    "    param1 = params[:dual_num_params]\n",
    "    param2 = params[dual_num_params:2 * dual_num_params]\n",
    "    ansatz1.set_params(param1) # omega\n",
    "    ansatz2.set_params(param2) # tau\n",
    "    lmbda = (params[-2])**2\n",
    "    mu = (params[-1])**2\n",
    "    \n",
    "    # evaluate objective function\n",
    "    omega_squared = get_trace(ansatz1, ansatz1, num_shots)\n",
    "    tau_squared = get_trace(ansatz2, ansatz2, num_shots)\n",
    "    termA = (lmbda**2) * omega_squared + rho_squared + sigma_squared + (mu**2) * tau_squared\n",
    "    \n",
    "    omega_rho = get_trace(rho_ansatz, ansatz1, num_shots)\n",
    "    omega_sigma = get_trace(sigma_ansatz, ansatz1, num_shots)\n",
    "    omega_tau = get_trace(ansatz1, ansatz2, num_shots)\n",
    "    termB = -lmbda * omega_rho + lmbda * omega_sigma - lmbda * mu * omega_tau\n",
    "    \n",
    "    rho_tau = get_trace(rho_ansatz, ansatz2, num_shots)\n",
    "    sigma_tau = get_trace(sigma_ansatz, ansatz2, num_shots)\n",
    "    termC = -rho_sigma + mu * rho_tau - mu * sigma_tau\n",
    "    \n",
    "    obj = lmbda\n",
    "    penalty = termA + 2 * (termB + termC)\n",
    "    \n",
    "    cost = obj + c * penalty\n",
    "    \n",
    "    return cost, obj, penalty\n",
    "\n",
    "def dual_cost_function(params):\n",
    "    cost, _, _ = dual_cost_function_full(params)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a2e4f04d",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def dual_callback(x, iteration):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = dual_cost_function_full(x)\n",
    "    dual_iterations.append(iteration)\n",
    "    dual_loss.append(fx)\n",
    "    dual_penals.append(penal)\n",
    "    dual_objs.append(obj)\n",
    "    \n",
    "    if (iteration % print_every == 0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 5:\n",
    "            m, _ = np.polyfit(dual_iterations[-500:], dual_loss[-500:], 1)\n",
    "            if m > 0:\n",
    "                lr = max(lr / 2,lr_min)\n",
    "                lr_wait = 0\n",
    "        \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1ad6c90f",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "\n",
    "max_iter = 30 * 1000\n",
    "\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-3\n",
    "perturbation = 1e-4\n",
    "\n",
    "dual_num_layers = 3\n",
    "dual_num_params = get_parameter_number('general', sys_size, ref_size, dual_num_layers)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3a155e8c",
   "metadata": {},
   "outputs": [],
   "source": [
    "iterations_dual_outer = []\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "record = 0\n",
    "num_train = 10\n",
    "\n",
    "for i in range(num_train):\n",
    "    print(f\"\\nExpected Value: {round(expected,5)}\")\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    lmbda0 = 1.\n",
    "    mu0 = 1.\n",
    "    c = 100\n",
    "    \n",
    "    np.random.seed(i)\n",
    "    ansatz1 = create_ansatz(\"general\", sys_size, ref_size, dual_num_layers)\n",
    "    ansatz2 = create_ansatz(\"general\", sys_size, ref_size, dual_num_layers)\n",
    "\n",
    "    init_params = [*ansatz1.params, *ansatz2.params, np.sqrt(lmbda0), np.sqrt(mu0)]\n",
    "    init_cost, init_obj, init_penal = dual_cost_function_full(init_params)\n",
    "    \n",
    "    dual_iterations = [0]\n",
    "    dual_loss = [init_cost]\n",
    "    dual_penals = [init_penal]\n",
    "    dual_objs = [init_obj]\n",
    "    \n",
    "    print(f\"\\nIteration: {0}\", \"Loss: {:.4g}\".format(init_cost), \"Objective: {:.3g}\".format(init_obj),\n",
    "              \"Penalty: {:.3g}\".format(init_penal), \"C: {:.2g}\".format(c), sep = '\\t')\n",
    "    result = gradient_descent(dual_cost_function, init_params, get_gradient, max_iter, callback=dual_callback)\n",
    "    \n",
    "    iterations_dual_outer.append(dual_iterations)\n",
    "    costs_dual_outer.append(dual_loss)\n",
    "    penalties_dual_outer.append(dual_penals)\n",
    "    objs_dual_outer.append(dual_objs)\n",
    "    \n",
    "    if abs(dual_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"TD_Purification_dual_data\"\n",
    "        problem_name = \"TD\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(dual_loss, dual_penals, dual_objs, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\") "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d920e653",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "20549e98",
   "metadata": {},
   "outputs": [],
   "source": [
    "def primal_cost_function_full(params):\n",
    "    \"\"\"\n",
    "    Returns the value of the cost function\n",
    "    params: [parameters for 1, parameters for 2, lmbda, mu]\n",
    "    \"\"\"\n",
    "    # get new parameters\n",
    "    param1 = params[:primal_num_params]\n",
    "    param2 = params[primal_num_params:2 * primal_num_params]\n",
    "    ansatz1.set_params(param1)\n",
    "    ansatz2.set_params(param2)\n",
    "    lmbda = (params[-2]) ** 2\n",
    "    mu = (params[-1]) ** 2\n",
    "    \n",
    "    # evaluate objective function\n",
    "    omega_squared = get_trace(ansatz1, ansatz1, num_shots)\n",
    "    tau_squared = get_trace(ansatz2, ansatz2, num_shots)\n",
    "    \n",
    "    omega_rho = get_trace(rho_ansatz, ansatz1, num_shots)\n",
    "    omega_sigma = get_trace(sigma_ansatz, ansatz1, num_shots)\n",
    "    omega_tau = get_trace(ansatz1, ansatz2, num_shots)\n",
    "    \n",
    "    obj = lmbda * (omega_rho + -omega_sigma)\n",
    "    \n",
    "    penaltya = 2 ** sys_size + (lmbda ** 2) * omega_squared + (mu ** 2) * tau_squared\n",
    "    penaltyb = lmbda * mu * omega_tau - lmbda - mu\n",
    "    \n",
    "    penalty = penaltya + 2 * penaltyb\n",
    "    \n",
    "    cost = obj - c * penalty\n",
    "    return cost, obj, penalty\n",
    "\n",
    "def primal_cost_function(params):\n",
    "    cost, _, _ = primal_cost_function_full(params)\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9b182cce",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def primal_callback(x, iteration):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. \n",
    "    Appends loss value, penalties, and objective value.\n",
    "    Print out the training status throughout the training.\n",
    "    '''\n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = primal_cost_function_full(x)\n",
    "    primal_iterations.append(iteration)\n",
    "    primal_loss.append(fx)\n",
    "    primal_penals.append(penal)\n",
    "    primal_objs.append(obj)\n",
    "    \n",
    "    if (iteration % print_every == 0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 5:\n",
    "            m, _ = np.polyfit(primal_iterations[-500:], primal_loss[-500:], 1)\n",
    "            if m < 0:\n",
    "                lr = max(lr / 2,lr_min)\n",
    "                lr_wait = 0\n",
    "        \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a2f22a16",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "\n",
    "max_iter = 30 * 1000\n",
    "\n",
    "lr_max = 1e-1\n",
    "lr_min = 1e-3\n",
    "perturbation = 1e-4\n",
    "\n",
    "primal_num_layers = 3\n",
    "primal_num_params = get_parameter_number('general', sys_size, ref_size, primal_num_layers)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f77062a1",
   "metadata": {},
   "outputs": [],
   "source": [
    "iterations_primal_outer = []\n",
    "costs_primal_outer = []\n",
    "objs_primal_outer = []\n",
    "penalties_primal_outer = []\n",
    "record = 0\n",
    "num_train = 10\n",
    "\n",
    "for i in range(num_train):\n",
    "    print(f\"\\nExpected Value: {round(expected,5)}\")\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    lmbda0 = 1.\n",
    "    mu0 = 1.\n",
    "    c = 10\n",
    "    \n",
    "    np.random.seed(i)\n",
    "    ansatz1 = create_ansatz(\"general\", sys_size, ref_size, primal_num_layers)\n",
    "    ansatz2 = create_ansatz(\"general\", sys_size, ref_size, primal_num_layers)\n",
    "\n",
    "    init_params = [*ansatz1.params, *ansatz2.params, np.sqrt(lmbda0), np.sqrt(mu0)]\n",
    "    init_cost, init_obj, init_penal = primal_cost_function_full(init_params)\n",
    "    \n",
    "    primal_iterations = [0]\n",
    "    primal_loss = [init_cost]\n",
    "    primal_penals = [init_penal]\n",
    "    primal_objs = [init_obj]\n",
    "    \n",
    "    print(f\"\\nIteration: {0}\", \"Loss: {:.4g}\".format(init_cost), \"Objective: {:.3g}\".format(init_obj),\n",
    "              \"Penalty: {:.3g}\".format(init_penal), \"C: {:.2g}\".format(c), sep = '\\t')\n",
    "    result = gradient_descent(primal_cost_function, init_params, get_gradient, max_iter, callback=primal_callback)\n",
    "    \n",
    "    iterations_primal_outer.append(primal_iterations)\n",
    "    costs_primal_outer.append(primal_loss)\n",
    "    penalties_primal_outer.append(primal_penals)\n",
    "    objs_primal_outer.append(primal_objs)\n",
    "    \n",
    "    if abs(primal_loss[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"TD_Purification_primal_data\"\n",
    "        problem_name = \"TD\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_loss, primal_penals, primal_objs, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\") "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ae717b74",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8272b3c9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0f46970e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 100\n",
    "window_size_dual = 100\n",
    "\n",
    "iterations_primal = np.arange(window_size_primal, len(iterations_primal_outer[0])+1)\n",
    "iterations_dual = np.arange(window_size_dual, len(iterations_dual_outer[0])+1)\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d91292cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "max_iter_num = max(len(iterations_primal_outer[0]), len(iterations_dual_outer[0]))\n",
    "\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "expected_line = np.zeros(max_iter_num) + expected\n",
    "plt.plot(iterations_primal, costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(iterations_dual, costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(max_iter_num), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(iterations_primal, costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(iterations_dual, costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "# plt.ylim(-8, 3)\n",
    "plt.xlim(0, max_iter_num)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0b52f9d1",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "eecd70e2",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/VQED_CCA.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ea932b1c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "import numpy as np\n",
    "from CCAUtil import *\n",
    "import PurificationUtil"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2318ec95",
   "metadata": {},
   "outputs": [],
   "source": [
    "# implementation of the slack variable method\n",
    "# quantum circuit settings\n",
    "# these values will be used as global variables later in different functions\n",
    "sys_size = 2\n",
    "ref_size = 0 # size of the reference state (for purification)\n",
    "num_layers = 2\n",
    "qcbm_layers = 2\n",
    "N = 2 ** sys_size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c5b61962",
   "metadata": {},
   "outputs": [],
   "source": [
    "# define hamiltonian \n",
    "coefs = [1,1,1]\n",
    "paulis = ['ZZ','XI','IX']\n",
    "expectation_unitary_dict = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in paulis}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9ac4c49b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# precompute a couple things\n",
    "trace_H_2 = N * np.sum(np.square(coefs)) # Tr[H^2]\n",
    "\n",
    "# Tr[H]\n",
    "identity_string = 'I' * sys_size\n",
    "if identity_string in paulis:\n",
    "    trace_H = N * coefs[paulis.index(identity_string)]\n",
    "else:\n",
    "    trace_H = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68a89dba",
   "metadata": {},
   "outputs": [],
   "source": [
    "def hamiltonian(coefs,paulis):\n",
    "    matrix = np.zeros((N,N), dtype = np.cdouble)\n",
    "    for i in range(len(coefs)):\n",
    "        matrix += coefs[i] * get_pauli_prod(paulis[i])\n",
    "    return matrix\n",
    "\n",
    "def minimum_eigenvalue(coefs,paulis):\n",
    "    matrix = hamiltonian(coefs,paulis)\n",
    "    eigvals = np.linalg.eigvals(matrix)\n",
    "    return np.amin(np.real(eigvals))\n",
    "\n",
    "expected = minimum_eigenvalue(coefs,paulis)\n",
    "print(\"True Minimum Eigenvalue:\", expected)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "99ffa865",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_exp(pauli_string, ansatz, qcbm_shots, shots):\n",
    "    \"\"\"\n",
    "    Calculate terms like Tr[Hρ] where H is some hamiltonian \n",
    "    and ρ is given by paramatrized quantum circuits\n",
    "    \"\"\"\n",
    "    return get_exp_helper(expectation_unitary_dict, pauli_string, ansatz, qcbm_shots, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4004f7c1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# customized SPSA optimizer\n",
    "def get_gradient(params, fun):\n",
    "    delta = 1 - 2 * np.random.binomial(1, 0.5, size=len(params))\n",
    "    plus = fun(params + perturbation * delta)\n",
    "    minus = fun(params - perturbation * delta)\n",
    "    grad = (plus - minus) / (2 * perturbation * delta)\n",
    "\n",
    "    norm = np.linalg.norm(grad)\n",
    "    if norm > 1:\n",
    "        grad = grad/norm\n",
    "    \n",
    "    return grad\n",
    "\n",
    "def gradient_descent(fun, x0, jac, maxiter, callback = None):\n",
    "    x = x0\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        iteration = i + 1\n",
    "        \n",
    "        x -= lr * jac(x, fun)\n",
    "        \n",
    "        if callback != None:\n",
    "            callback(x, iteration)\n",
    "    return x\n",
    "\n",
    "def adam(fun, x0, jac, maxiter, beta1 = .9, beta2 = .99, callback = None):\n",
    "    x = x0\n",
    "    m = np.zeros(len(x))\n",
    "    v = np.zeros(len(x))\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        derivative = jac(x0, fun)\n",
    "        \n",
    "        m = beta1 * m + (1 - beta1) * derivative\n",
    "        v = beta2 * v + (1 - beta2) * derivative * derivative\n",
    "        lr_eff = lr * np.sqrt(1 - beta2**(i+1)) / (1 - beta1**(i+1))\n",
    "        x -= lr_eff * m / np.sqrt(v)\n",
    "    \n",
    "        if callback != None:\n",
    "            callback(x, i+1)\n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "69ef1022",
   "metadata": {},
   "source": [
    "# Dual Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "724cea31",
   "metadata": {},
   "outputs": [],
   "source": [
    "def dual_cost_function_full(params):\n",
    "    # update parameters\n",
    "    eta = params[0]\n",
    "    nu = params[1]\n",
    "    omega_params = params[2:]\n",
    "    omega_ansatz.set_params(omega_params)\n",
    "    \n",
    "    # Objective: eta\n",
    "    obj = eta\n",
    "    \n",
    "    # Penalty: ||H - eta*I - mu*sigma||^2\n",
    "    tr_H_omega = 0\n",
    "    for i in range(len(coefs)):\n",
    "        tr_H_omega += coefs[i] * get_exp(paulis[i], omega_ansatz, qcbm_shots, num_shots)\n",
    "    \n",
    "    tr_omega_2 = get_purity(omega_ansatz, qcbm_shots)\n",
    "        \n",
    "    penalty = trace_H_2 + eta**2*N + nu**2*tr_omega_2 - 2*eta*trace_H - 2*nu*tr_H_omega + 2*eta*nu\n",
    "    \n",
    "    # Put all of it together\n",
    "    cost = obj - c * penalty\n",
    "   \n",
    "    return cost, obj, penalty\n",
    "\n",
    "def dual_cost_function(params):\n",
    "    cost, obj, penalty = dual_cost_function_full(params)\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "efb169cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "def dual_callback(x, iteration):\n",
    "    \n",
    "    global lr\n",
    "    \n",
    "    fx, obj, penal = dual_cost_function_full(x)\n",
    "    \n",
    "    dual_iterations.append(iteration)\n",
    "    dual_costs.append(fx)\n",
    "    dual_penalties.append(penal)\n",
    "    dual_objs.append(obj)\n",
    "    \n",
    "    if (iteration%100==0):\n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')\n",
    "        \n",
    "     # change the learning rate dynamically\n",
    "    if fx < dual_costs[-2]:\n",
    "        lr = max(lr / 2, lr_min)\n",
    "    else:\n",
    "        lr = min(lr * 1.5, lr_max)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "00032281",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "qcbm_shots = 1e12\n",
    "\n",
    "max_iter = 20 * 1000\n",
    "c = 10\n",
    "lr_min = 5e-4\n",
    "lr_max = 1e-1\n",
    "perturbation = 1e-4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "27270900",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "iterations_dual_outer = []\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "record = 0\n",
    "num_train = 10\n",
    "\n",
    "for i in range(num_train):\n",
    "    print(f\"\\nExpected Value: {round(expected,5)}\")\n",
    "    lr = lr_max\n",
    "    eta = 0\n",
    "    nu = 1\n",
    "    \n",
    "    np.random.seed(i)\n",
    "    omega_ansatz = create_cca(\"general\", sys_size, ref_size, num_layers, qcbm_layers)\n",
    "\n",
    "    init_params = [eta, nu, *omega_ansatz.get_params()]\n",
    "    init_cost, init_obj, init_penal = dual_cost_function_full(init_params)\n",
    "    \n",
    "    dual_iterations = [0]\n",
    "    dual_costs = [init_cost]\n",
    "    dual_penalties = [init_penal]\n",
    "    dual_objs = [init_obj]\n",
    "    \n",
    "    print(f\"\\nIteration: {0}\", \"Loss: {:.4g}\".format(init_cost), \"Objective: {:.3g}\".format(init_obj),\n",
    "              \"Penalty: {:.3g}\".format(init_penal), \"C: {:.2g}\".format(c), sep = '\\t')\n",
    "    result = gradient_descent(dual_cost_function, init_params, get_gradient, max_iter, callback=dual_callback)\n",
    "    \n",
    "    iterations_dual_outer.append(dual_iterations)\n",
    "    costs_dual_outer.append(dual_costs)\n",
    "    objs_dual_outer.append(dual_objs)\n",
    "    penalties_dual_outer.append(dual_penalties)\n",
    "    \n",
    "    if abs(dual_costs[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"VQE_CCA_dual_data\"\n",
    "        problem_name = \"VQE\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(dual_costs, dual_penalties, dual_objs, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\") "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "567b79b2",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b6a52343",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_exp_primal(pauli_string, ansatz, shots):\n",
    "    return PurificationUtil.get_exp_helper(expectation_unitary_dict, pauli_string, ansatz, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c23b1e41",
   "metadata": {},
   "outputs": [],
   "source": [
    "def primal_cost_function(params):\n",
    "    rho_ansatz.set_params(params)\n",
    "    \n",
    "    cost = 0\n",
    "    for i in range(len(coefs)):\n",
    "        cost += coefs[i] * get_exp_primal(paulis[i],rho_ansatz, num_shots)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "50382b36",
   "metadata": {},
   "outputs": [],
   "source": [
    "def primal_callback(x, iteration):\n",
    "    fx = primal_cost_function(x)\n",
    "\n",
    "    primal_iterations.append(iteration)\n",
    "    primal_costs.append(fx)\n",
    "    \n",
    "    if (iteration%100==0):\n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "437896c7",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "qcbm_shots = 1e12\n",
    "\n",
    "max_iter = 5 * 1000\n",
    "c = 10\n",
    "perturbation = 1e-4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dafba4ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "iterations_primal_outer = []\n",
    "costs_primal_outer = []\n",
    "num_train = 10\n",
    "record = 0\n",
    "\n",
    "for i in range(num_train):\n",
    "    lr = 5e-3\n",
    "\n",
    "    np.random.seed(i)\n",
    "    rho_ansatz = create_ansatz(\"general\", sys_size, ref_size, num_layers) # we only need pure state\n",
    "    \n",
    "    init_params = rho_ansatz.params\n",
    "    init_cost = primal_cost_function(init_params)\n",
    "    primal_iterations = [0]\n",
    "    primal_costs = [init_cost]\n",
    "    \n",
    "    print(f\"\\nExpected Value: {round(expected,5)}\")\n",
    "    print(f\"Iteration {i}, Initial cost : {round(init_cost, 4)}\")\n",
    "    result = gradient_descent(primal_cost_function, init_params, get_gradient, max_iter, callback=primal_callback)\n",
    "    \n",
    "    iterations_primal_outer.append(primal_iterations)\n",
    "    costs_primal_outer.append(primal_costs)\n",
    "    \n",
    "    if abs(primal_costs[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"VQE_CCA_primal_data\"\n",
    "        problem_name = \"VQE\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(primal_costs, None, None, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\") \n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c5a0b504",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "78ccce38",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "50171c11",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 100\n",
    "window_size_dual = 100\n",
    "\n",
    "iterations_primal = np.arange(window_size_primal, len(iterations_primal_outer[0])+1)\n",
    "iterations_dual = np.arange(window_size_dual, len(iterations_dual_outer[0])+1)\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "959a63d5",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "max_iter_num = max(len(iterations_primal_outer[0]), len(iterations_dual_outer[0]))\n",
    "\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "expected_line = np.zeros(max_iter_num) + expected\n",
    "plt.plot(iterations_primal, costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(iterations_dual, costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(max_iter_num), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(iterations_primal, costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(iterations_dual, costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "# plt.ylim(-8, 3)\n",
    "plt.xlim(0, max_iter_num)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d13d0f39",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/VQED_Purification.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ea932b1c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from AnsatzLacs import *\n",
    "import numpy as np\n",
    "from PurificationUtil import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2318ec95",
   "metadata": {},
   "outputs": [],
   "source": [
    "# implementation of the slack variable method\n",
    "# quantum circuit settings\n",
    "# these values will be used as global variables later in different functions\n",
    "sys_size = 2\n",
    "ref_size = 2 # size of the reference state (for purification)\n",
    "\n",
    "num_layers = 3\n",
    "N = 2 ** sys_size\n",
    "swap_test_unitary = get_swap_unitary(sys_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c5b61962",
   "metadata": {},
   "outputs": [],
   "source": [
    "# define hamiltonian \n",
    "coefs = [1,1,1]\n",
    "paulis = ['ZZ','XI','IX']\n",
    "expectation_unitary_dict = {pauli_string: get_expectation_unitary(pauli_string) for pauli_string in paulis}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9ac4c49b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# precompute a couple things\n",
    "trace_H_2 = N * np.sum(np.square(coefs)) # Tr[H^2]\n",
    "\n",
    "# Tr[H]\n",
    "identity_string = 'I' * sys_size\n",
    "if identity_string in paulis:\n",
    "    trace_H = N * coefs[paulis.index(identity_string)]\n",
    "else:\n",
    "    trace_H = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68a89dba",
   "metadata": {},
   "outputs": [],
   "source": [
    "def hamiltonian(coefs,paulis):\n",
    "    matrix = np.zeros((N,N), dtype = np.cdouble)\n",
    "    for i in range(len(coefs)):\n",
    "        matrix += coefs[i] * get_pauli_prod(paulis[i])\n",
    "    return matrix\n",
    "\n",
    "def minimum_eigenvalue(coefs,paulis):\n",
    "    matrix = hamiltonian(coefs,paulis)\n",
    "    eigvals = np.linalg.eigvals(matrix)\n",
    "    return np.amin(np.real(eigvals))\n",
    "\n",
    "expected = minimum_eigenvalue(coefs,paulis)\n",
    "print(\"True Minimum Eigenvalue:\", expected)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "99ffa865",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_trace(ansatz1, ansatz2, shots):\n",
    "    return get_trace_helper(swap_test_unitary, ansatz1, ansatz2, shots)\n",
    "\n",
    "def get_exp(pauli_string, ansatz, shots):\n",
    "    return get_exp_helper(expectation_unitary_dict, pauli_string, ansatz, shots)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4004f7c1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# customized SPSA optimizer\n",
    "def get_gradient(params, fun):\n",
    "    delta = 1 - 2 * np.random.binomial(1, 0.5, size=len(params))\n",
    "    plus = fun(params + perturbation * delta)\n",
    "    minus = fun(params - perturbation * delta)\n",
    "    grad = (plus - minus) / (2 * perturbation * delta)\n",
    "\n",
    "    norm = np.linalg.norm(grad)\n",
    "    if norm > 1:\n",
    "        grad = grad/norm\n",
    "    \n",
    "    return grad\n",
    "\n",
    "def gradient_descent(fun, x0, jac, maxiter, callback = None):\n",
    "    x = x0\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        iteration = i + 1\n",
    "        \n",
    "        x -= lr * jac(x, fun)\n",
    "        \n",
    "        if callback != None:\n",
    "            callback(x, iteration)\n",
    "    return x\n",
    "\n",
    "def adam(fun, x0, jac, maxiter, beta1 = .9, beta2 = .99, callback = None):\n",
    "    x = x0\n",
    "    m = np.zeros(len(x))\n",
    "    v = np.zeros(len(x))\n",
    "    \n",
    "    for i in range(maxiter):\n",
    "        derivative = jac(x0, fun)\n",
    "        \n",
    "        m = beta1 * m + (1 - beta1) * derivative\n",
    "        v = beta2 * v + (1 - beta2) * derivative * derivative\n",
    "        lr_eff = lr * np.sqrt(1 - beta2**(i+1)) / (1 - beta1**(i+1))\n",
    "        x -= lr_eff * m / np.sqrt(v)\n",
    "    \n",
    "        if callback != None:\n",
    "            callback(x, i+1)\n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "69ef1022",
   "metadata": {},
   "source": [
    "# Dual Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "724cea31",
   "metadata": {},
   "outputs": [],
   "source": [
    "def dual_cost_function_full(params):\n",
    "    # update parameters\n",
    "    eta = params[0]\n",
    "    nu = params[1]\n",
    "    omega_params = params[2:]\n",
    "    omega_ansatz.set_params(omega_params)\n",
    "    \n",
    "    # Objective: eta\n",
    "    obj = eta\n",
    "    \n",
    "    # Penalty: ||H - eta*I - mu*sigma||^2\n",
    "    tr_H_omega = 0\n",
    "    for i in range(len(coefs)):\n",
    "        tr_H_omega += coefs[i] * get_exp(paulis[i], omega_ansatz, num_shots)\n",
    "    \n",
    "    tr_omega_2 = get_trace(omega_ansatz, omega_ansatz, num_shots)\n",
    "        \n",
    "    penalty = trace_H_2 + eta**2*N + nu**2*tr_omega_2 - 2*eta*trace_H - 2*nu*tr_H_omega + 2*eta*nu\n",
    "    \n",
    "    # Put all of it together\n",
    "    cost = obj - c * penalty\n",
    "    return cost, obj, penalty\n",
    "\n",
    "def dual_cost_function(params):\n",
    "    cost, obj, penalty = dual_cost_function_full(params)\n",
    "    return -cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "efb169cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "print_every = 100\n",
    "def dual_callback(x, iteration):\n",
    "    \n",
    "    global lr\n",
    "    global lr_wait\n",
    "    \n",
    "    fx, obj, penal = dual_cost_function_full(x)\n",
    "    \n",
    "    dual_iterations.append(iteration)\n",
    "    dual_costs.append(fx)\n",
    "    dual_penalties.append(penal)\n",
    "    dual_objs.append(obj)\n",
    "    \n",
    "    if (iteration % print_every==0):\n",
    "        lr_wait += 1\n",
    "        if lr_wait >= 2:\n",
    "            m,_ = np.polyfit(dual_iterations[-200:], dual_costs[-200:], 1)\n",
    "            if m > 0:\n",
    "                lr = max(lr/2,lr_min)\n",
    "                lr_wait = 0\n",
    "        \n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), \"Objective: {:.3g}\".format(obj),\n",
    "          \"Penalty: {:.3g}\".format(penal), \"C: {:.2g}\".format(c), \"LR: {:.2g}\".format(lr), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "00032281",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "max_iter = 8000\n",
    "c = 10\n",
    "lr_min = 1e-3\n",
    "lr_max = 1e-1\n",
    "perturbation = 1e-4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "27270900",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "iterations_dual_outer = []\n",
    "costs_dual_outer = []\n",
    "objs_dual_outer = []\n",
    "penalties_dual_outer = []\n",
    "record = 0\n",
    "num_train = 10\n",
    "\n",
    "for i in range(num_train):\n",
    "    print(f\"\\nExpected Value: {round(expected,5)}\")\n",
    "    lr = lr_max\n",
    "    lr_wait = 0\n",
    "    eta = 0\n",
    "    nu = 1\n",
    "    \n",
    "    np.random.seed(i)\n",
    "    omega_ansatz = create_ansatz(\"general\", sys_size, ref_size, num_layers)\n",
    "\n",
    "    init_params = [eta, nu, *omega_ansatz.params]\n",
    "    init_cost, init_obj, init_penal = dual_cost_function_full(init_params)\n",
    "    \n",
    "    dual_iterations = [0]\n",
    "    dual_costs = [init_cost]\n",
    "    dual_penalties = [init_penal]\n",
    "    dual_objs = [init_obj]\n",
    "    \n",
    "    print(f\"\\nIteration: {0}\", \"Loss: {:.4g}\".format(init_cost), \"Objective: {:.3g}\".format(init_obj),\n",
    "              \"Penalty: {:.3g}\".format(init_penal), \"C: {:.2g}\".format(c), sep = '\\t')\n",
    "    result = gradient_descent(dual_cost_function, init_params, get_gradient, max_iter, callback=dual_callback)\n",
    "    \n",
    "    iterations_dual_outer.append(dual_iterations)\n",
    "    costs_dual_outer.append(dual_costs)\n",
    "    objs_dual_outer.append(dual_objs)\n",
    "    penalties_dual_outer.append(dual_penalties)\n",
    "    \n",
    "    if abs(dual_costs[-1] - expected) <= 0.05:\n",
    "        dir_name = f\"VQE_Purification_dual_data\"\n",
    "        problem_name = \"VQE\"\n",
    "        filename = f\"Init_{i}\"\n",
    "        save_data_to_file(dual_costs, dual_penalties, dual_objs, problem_name, dir_name, filename)\n",
    "        record += 1\n",
    "print(f\"Number of successful runs: {record}\") "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "567b79b2",
   "metadata": {},
   "source": [
    "# Primal Optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c23b1e41",
   "metadata": {},
   "outputs": [],
   "source": [
    "def primal_cost_function(params):\n",
    "    rho_ansatz.set_params(params)\n",
    "    \n",
    "    cost = 0\n",
    "    for i in range(len(coefs)):\n",
    "        cost += coefs[i] * get_exp(paulis[i],rho_ansatz, num_shots)\n",
    "    return cost"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "50382b36",
   "metadata": {},
   "outputs": [],
   "source": [
    "def primal_callback(x, iteration):\n",
    "    fx = primal_cost_function(x)\n",
    "\n",
    "    primal_iterations.append(iteration)\n",
    "    primal_costs.append(fx)\n",
    "    \n",
    "    if (iteration%100==0):\n",
    "        print(f\"Iteration: {iteration}\", \"Loss: {:.4g}\".format(fx), sep = '\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "437896c7",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_shots = 1e12\n",
    "qcbm_shots = 1e12\n",
    "\n",
    "max_iter = 8000\n",
    "c = 10\n",
    "perturbation = 1e-4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dafba4ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "iterations_primal_outer = []\n",
    "costs_primal_outer = []\n",
    "num_train = 10\n",
    "record = 0\n",
    "\n",
    "for i in range(num_train):\n",
    "    lr = 5e-3\n",
    "\n",
    "    np.random.seed(i)\n",
    "    rho_ansatz = create_ansatz(\"general\", sys_size, ref_size, num_layers)\n",
    "    \n",
    "    init_params = rho_ansatz.params\n",
    "    init_cost = primal_cost_function(init_params)\n",
    "    primal_iterations = [0]\n",
    "    primal_costs = [init_cost]\n",
    "    \n",
    "    print(f\"\\nExpected Value: {round(expected,5)}\")\n",
    "    print(f\"Iteration {i}, Initial cost : {round(init_cost, 4)}\")\n",
    "    result = gradient_descent(primal_cost_function, init_params, get_gradient, max_iter, callback=primal_callback)\n",
    "    \n",
    "    iterations_primal_outer.append(primal_iterations)\n",
    "    costs_primal_outer.append(primal_costs)\n",
    "    \n",
    "#     if abs(primal_costs[-1] - expected) <= 0.05:\n",
    "    dir_name = f\"VQE_CCA_Purification_data\"\n",
    "    problem_name = \"VQE\"\n",
    "    filename = f\"Init_{i}\"\n",
    "    save_data_to_file(primal_costs, None, None, problem_name, dir_name, filename)\n",
    "    record += 1\n",
    "print(f\"Number of successful runs: {record}\") \n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c5a0b504",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "78ccce38",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plt.rc('font', family='Times New Roman')\n",
    "plt.rc('font', family='Arial')\n",
    "plt.rc('axes', titlesize=24)\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=14)\n",
    "plt.rc('ytick', labelsize=14)\n",
    "plt.rc('legend', fontsize=14)\n",
    "plt.rc('legend', framealpha = 1)\n",
    "plt.rc('legend', shadow = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "50171c11",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Size of the smoothing window\n",
    "window_size_primal = 10\n",
    "window_size_dual = 10\n",
    "\n",
    "iterations_primal = np.arange(window_size_primal, len(iterations_primal_outer[0])+1)\n",
    "iterations_dual = np.arange(window_size_dual, len(iterations_dual_outer[0])+1)\n",
    "\n",
    "costs_primal_smooth = get_smooth(costs_primal_outer[:-1], window_size_primal)\n",
    "costs_dual_smooth = get_smooth(costs_dual_outer[:-1], window_size_dual)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "959a63d5",
   "metadata": {},
   "outputs": [],
   "source": [
    "# IQR plot\n",
    "max_iter_num = max(len(iterations_primal_outer[0]), len(iterations_dual_outer[0]))\n",
    "\n",
    "costs_primal_median = np.median(costs_primal_smooth, axis = 0)\n",
    "costs_primal_max = np.percentile(costs_primal_smooth, 75, axis = 0)\n",
    "costs_primal_min = np.percentile(costs_primal_smooth, 25, axis = 0)\n",
    "\n",
    "costs_dual_median = np.median(costs_dual_smooth, axis = 0)\n",
    "costs_dual_max = np.percentile(costs_dual_smooth, 75, axis = 0)\n",
    "costs_dual_min = np.percentile(costs_dual_smooth, 25, axis = 0)\n",
    "\n",
    "# Plotting the line graph\n",
    "expected_line = np.zeros(max_iter_num) + expected\n",
    "plt.plot(iterations_primal, costs_primal_median, color = 'darkblue', linewidth = 1.5)\n",
    "plt.plot(iterations_dual, costs_dual_median, color = 'purple', linewidth = 1.5)\n",
    "plt.plot(np.arange(max_iter_num), expected_line, linestyle='dashed', color = 'deeppink', markersize = 1, linewidth = 2)\n",
    "\n",
    "plt.legend(['QSlack Primal','QSlack Dual', 'True Value'])\n",
    "\n",
    "plt.fill_between(iterations_primal, costs_primal_max, costs_primal_min, color = 'darkblue', alpha = .2)\n",
    "plt.fill_between(iterations_dual, costs_dual_max, costs_dual_min, color = 'plum', alpha = .2)\n",
    "\n",
    "plt.xlabel('Iteration')\n",
    "plt.ylabel('Objective Function Value')\n",
    "plt.grid(True)\n",
    "# plt.ylim(-8, 3)\n",
    "plt.xlim(0, max_iter_num)\n",
    "\n",
    "# Display the graph\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d13d0f39",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

